CCNet: Extracting High Quality Monolingual Datasets from Web Crawl Data

Pre-training text representations have led to significant improvements in many areas of natural language processing. The quality of these models benefits greatly from the size of the pretraining corpora as long as its quality is preserved. In this paper, we describe an automatic pipeline to extract massive high-quality monolingual datasets from Common Crawl for a variety of languages. Our pipeline follows the data processing introduced in fastText (Mikolov et al., 2017; Grave et al., 2018), that deduplicates documents and identifies their language. We augment this pipeline with a filtering step to select documents that are close to high quality corpora like Wikipedia.

==> notebooks/LID_study_and_show.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "from jsonql import smart_open, read_jsons\n",
    "import os\n",
    "import matplotlib.pyplot as plt\n",
    "import perplexity\n",
    "from pathlib import Path\n",
    "from sentence_splitter import SentenceSplitter, split_text_into_sentences\n",
    "import re\n",
    "import json\n",
    "from tqdm import tqdm\n",
    "from multiprocessing import Pool\n",
    "import itertools\n",
    "import numpy as np\n",
    "import subprocess\n",
    "import pandas as pd\n",
    "from tqdm import tqdm\n",
    "import bokeh.core.enums\n",
    "import operator"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "file = \"/checkpoint/guw/cc_clean2/lid_exp/0000.json.gz\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "count_total = {}\n",
    "matrix_confusion = {}\n",
    "langs1 = []\n",
    "langs2 = []"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "# source = smart_open(file)\n",
    "# docs = read_jsons(source)\n",
    "# for i,doc in enumerate(docs):\n",
    "#     lid_after_dedup = doc['lid_after_dedup']\n",
    "#     lang1, score1 = next(iter(lid_after_dedup.items()))\n",
    "#     if score1 < 0.5:\n",
    "#         lang1 = 'none'\n",
    "#     lid_before_dedup = doc['lid_before_dedup']\n",
    "#     lang2, score2 = next(iter(lid_before_dedup.items()))\n",
    "#     if score2 < 0.5:\n",
    "#         lang2 = 'none'\n",
    "    \n",
    "#     if lang1 not in langs1:\n",
    "#         langs1.append(lang1)\n",
    "#     if lang2 not in langs2:\n",
    "#         langs2.append(lang2)\n",
    "    \n",
    "#     if lang1 in count_total:\n",
    "#         count_total[lang1] += 1\n",
    "#         if lang2 in matrix_confusion[lang1]:\n",
    "#             matrix_confusion[lang1][lang2] +=1\n",
    "#         else:\n",
    "#             matrix_confusion[lang1][lang2] =1\n",
    "#     else :\n",
    "#         count_total[lang1] = 1\n",
    "#         matrix_confusion[lang1] = {lang2:1}\n",
    "    \n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "# tmp = json.dumps(count_total)\n",
    "# f = open(\"/private/home/malachaux/ccall/count_total.json\",\"w\")\n",
    "# f.write(tmp)\n",
    "# f.close()\n",
    "\n",
    "# tmp = json.dumps(matrix_confusion)\n",
    "# f = open(\"/private/home/malachaux/ccall/matrix_confusion.json\",\"w\")\n",
    "# f.write(tmp)\n",
    "# f.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "with open('/private/home/malachaux/ccall/count_total.json', 'r') as fp:\n",
    "    count_total = json.load(fp)\n",
    "\n",
    "with open('/private/home/malachaux/ccall/matrix_confusion.json', 'r') as fp:\n",
    "    matrix_confusion = json.load(fp)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "languages_sorted = sorted(count_total.items(), key=operator.itemgetter(1), reverse = True)\n",
    "languages_sorted_reverse = sorted(count_total.items(), key=operator.itemgetter(1))\n",
    "\n",
    "languages_sorted = [l for l, _ in languages_sorted ]\n",
    "languages_sorted_reverse = [l for l, _ in languages_sorted_reverse ]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "normalized_matrix_confusion = []\n",
    "for lang in languages_sorted :\n",
    "    tab = []\n",
    "    for lang2 in languages_sorted  :\n",
    "        if lang2 in  matrix_confusion[lang].keys():\n",
    "            tab.append(matrix_confusion[lang][lang2]/count_total[lang])\n",
    "        else:\n",
    "            tab.append(0)\n",
    "    normalized_matrix_confusion.append(tab)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "121"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "len(normalized_matrix_confusion)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "matrix = [normalized_matrix_confusion[-i] for i in range(1,122)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "normalized_matrix_confusion = np.array(normalized_matrix_confusion)\n",
    "matrix = np.array(matrix)                              "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "\n",
       "    <div class=\"bk-root\">\n",
       "        <a href=\"https://bokeh.pydata.org\" target=\"_blank\" class=\"bk-logo bk-logo-small bk-logo-notebook\"></a>\n",
       "        <span id=\"1370\">Loading BokehJS ...</span>\n",
       "    </div>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/javascript": [
       "\n",
       "(function(root) {\n",
       "  function now() {\n",
       "    return new Date();\n",
       "  }\n",
       "\n",
       "  var force = true;\n",
       "\n",
       "  if (typeof root._bokeh_onload_callbacks === \"undefined\" || force === true) {\n",
       "    root._bokeh_onload_callbacks = [];\n",
       "    root._bokeh_is_loading = undefined;\n",
       "  }\n",
       "\n",
       "  var JS_MIME_TYPE = 'application/javascript';\n",
       "  var HTML_MIME_TYPE = 'text/html';\n",
       "  var EXEC_MIME_TYPE = 'application/vnd.bokehjs_exec.v0+json';\n",
       "  var CLASS_NAME = 'output_bokeh rendered_html';\n",
       "\n",
       "  /**\n",
       "   * Render data to the DOM node\n",
       "   */\n",
       "  function render(props, node) {\n",
       "    var script = document.createElement(\"script\");\n",
       "    node.appendChild(script);\n",
       "  }\n",
       "\n",
       "  /**\n",
       "   * Handle when an output is cleared or removed\n",
       "   */\n",
       "  function handleClearOutput(event, handle) {\n",
       "    var cell = handle.cell;\n",
       "\n",
       "    var id = cell.output_area._bokeh_element_id;\n",
       "    var server_id = cell.output_area._bokeh_server_id;\n",
       "    // Clean up Bokeh references\n",
       "    if (id != null && id in Bokeh.index) {\n",
       "      Bokeh.index[id].model.document.clear();\n",
       "      delete Bokeh.index[id];\n",
       "    }\n",
       "\n",
       "    if (server_id !== undefined) {\n",
       "      // Clean up Bokeh references\n",
       "      var cmd = \"from bokeh.io.state import curstate; print(curstate().uuid_to_server['\" + server_id + \"'].get_sessions()[0].document.roots[0]._id)\";\n",
       "      cell.notebook.kernel.execute(cmd, {\n",
       "        iopub: {\n",
       "          output: function(msg) {\n",
       "            var id = msg.content.text.trim();\n",
       "            if (id in Bokeh.index) {\n",
       "              Bokeh.index[id].model.document.clear();\n",
       "              delete Bokeh.index[id];\n",
       "            }\n",
       "          }\n",
       "        }\n",
       "      });\n",
       "      // Destroy server and session\n",
       "      var cmd = \"import bokeh.io.notebook as ion; ion.destroy_server('\" + server_id + \"')\";\n",
       "      cell.notebook.kernel.execute(cmd);\n",
       "    }\n",
       "  }\n",
       "\n",
       "  /**\n",
       "   * Handle when a new output is added\n",
       "   */\n",
       "  function handleAddOutput(event, handle) {\n",
       "    var output_area = handle.output_area;\n",
       "    var output = handle.output;\n",
       "\n",
       "    // limit handleAddOutput to display_data with EXEC_MIME_TYPE content only\n",
       "    if ((output.output_type != \"display_data\") || (!output.data.hasOwnProperty(EXEC_MIME_TYPE))) {\n",
       "      return\n",
       "    }\n",
       "\n",
       "    var toinsert = output_area.element.find(\".\" + CLASS_NAME.split(' ')[0]);\n",
       "\n",
       "    if (output.metadata[EXEC_MIME_TYPE][\"id\"] !== undefined) {\n",
       "      toinsert[toinsert.length - 1].firstChild.textContent = output.data[JS_MIME_TYPE];\n",
       "      // store reference to embed id on output_area\n",
       "      output_area._bokeh_element_id = output.metadata[EXEC_MIME_TYPE][\"id\"];\n",
       "    }\n",
       "    if (output.metadata[EXEC_MIME_TYPE][\"server_id\"] !== undefined) {\n",
       "      var bk_div = document.createElement(\"div\");\n",
       "      bk_div.innerHTML = output.data[HTML_MIME_TYPE];\n",
       "      var script_attrs = bk_div.children[0].attributes;\n",
       "      for (var i = 0; i < script_attrs.length; i++) {\n",
       "        toinsert[toinsert.length - 1].firstChild.setAttribute(script_attrs[i].name, script_attrs[i].value);\n",
       "      }\n",
       "      // store reference to server id on output_area\n",
       "      output_area._bokeh_server_id = output.metadata[EXEC_MIME_TYPE][\"server_id\"];\n",
       "    }\n",
       "  }\n",
       "\n",
       "  function register_renderer(events, OutputArea) {\n",
       "\n",
       "    function append_mime(data, metadata, element) {\n",
       "      // create a DOM node to render to\n",
       "      var toinsert = this.create_output_subarea(\n",
       "        metadata,\n",
       "        CLASS_NAME,\n",
       "        EXEC_MIME_TYPE\n",
       "      );\n",
       "      this.keyboard_manager.register_events(toinsert);\n",
       "      // Render to node\n",
       "      var props = {data: data, metadata: metadata[EXEC_MIME_TYPE]};\n",
       "      render(props, toinsert[toinsert.length - 1]);\n",
       "      element.append(toinsert);\n",
       "      return toinsert\n",
       "    }\n",
       "\n",
       "    /* Handle when an output is cleared or removed */\n",
       "    events.on('clear_output.CodeCell', handleClearOutput);\n",
       "    events.on('delete.Cell', handleClearOutput);\n",
       "\n",
       "    /* Handle when a new output is added */\n",
       "    events.on('output_added.OutputArea', handleAddOutput);\n",
       "\n",
       "    /**\n",
       "     * Register the mime type and append_mime function with output_area\n",
       "     */\n",
       "    OutputArea.prototype.register_mime_type(EXEC_MIME_TYPE, append_mime, {\n",
       "      /* Is output safe? */\n",
       "      safe: true,\n",
       "      /* Index of renderer in `output_area.display_order` */\n",
       "      index: 0\n",
       "    });\n",
       "  }\n",
       "\n",
       "  // register the mime type if in Jupyter Notebook environment and previously unregistered\n",
       "  if (root.Jupyter !== undefined) {\n",
       "    var events = require('base/js/events');\n",
       "    var OutputArea = require('notebook/js/outputarea').OutputArea;\n",
       "\n",
       "    if (OutputArea.prototype.mime_types().indexOf(EXEC_MIME_TYPE) == -1) {\n",
       "      register_renderer(events, OutputArea);\n",
       "    }\n",
       "  }\n",
       "\n",
       "  \n",
       "  if (typeof (root._bokeh_timeout) === \"undefined\" || force === true) {\n",
       "    root._bokeh_timeout = Date.now() + 5000;\n",
       "    root._bokeh_failed_load = false;\n",
       "  }\n",
       "\n",
       "  var NB_LOAD_WARNING = {'data': {'text/html':\n",
       "     \"<div style='background-color: #fdd'>\\n\"+\n",
       "     \"<p>\\n\"+\n",
       "     \"BokehJS does not appear to have successfully loaded. If loading BokehJS from CDN, this \\n\"+\n",
       "     \"may be due to a slow or bad network connection. Possible fixes:\\n\"+\n",
       "     \"</p>\\n\"+\n",
       "     \"<ul>\\n\"+\n",
       "     \"<li>re-rerun `output_notebook()` to attempt to load from CDN again, or</li>\\n\"+\n",
       "     \"<li>use INLINE resources instead, as so:</li>\\n\"+\n",
       "     \"</ul>\\n\"+\n",
       "     \"<code>\\n\"+\n",
       "     \"from bokeh.resources import INLINE\\n\"+\n",
       "     \"output_notebook(resources=INLINE)\\n\"+\n",
       "     \"</code>\\n\"+\n",
       "     \"</div>\"}};\n",
       "\n",
       "  function display_loaded() {\n",
       "    var el = document.getElementById(\"1370\");\n",
       "    if (el != null) {\n",
       "      el.textContent = \"BokehJS is loading...\";\n",
       "    }\n",
       "    if (root.Bokeh !== undefined) {\n",
       "      if (el != null) {\n",
       "        el.textContent = \"BokehJS \" + root.Bokeh.version + \" successfully loaded.\";\n",
       "      }\n",
       "    } else if (Date.now() < root._bokeh_timeout) {\n",
       "      setTimeout(display_loaded, 100)\n",
       "    }\n",
       "  }\n",
       "\n",
       "\n",
       "  function run_callbacks() {\n",
       "    try {\n",
       "      root._bokeh_onload_callbacks.forEach(function(callback) {\n",
       "        if (callback != null)\n",
       "          callback();\n",
       "      });\n",
       "    } finally {\n",
       "      delete root._bokeh_onload_callbacks\n",
       "    }\n",
       "    console.debug(\"Bokeh: all callbacks have finished\");\n",
       "  }\n",
       "\n",
       "  function load_libs(css_urls, js_urls, callback) {\n",
       "    if (css_urls == null) css_urls = [];\n",
       "    if (js_urls == null) js_urls = [];\n",
       "\n",
       "    root._bokeh_onload_callbacks.push(callback);\n",
       "    if (root._bokeh_is_loading > 0) {\n",
       "      console.debug(\"Bokeh: BokehJS is being loaded, scheduling callback at\", now());\n",
       "      return null;\n",
       "    }\n",
       "    if (js_urls == null || js_urls.length === 0) {\n",
       "      run_callbacks();\n",
       "      return null;\n",
       "    }\n",
       "    console.debug(\"Bokeh: BokehJS not loaded, scheduling load and callback at\", now());\n",
       "    root._bokeh_is_loading = css_urls.length + js_urls.length;\n",
       "\n",
       "    function on_load() {\n",
       "      root._bokeh_is_loading--;\n",
       "      if (root._bokeh_is_loading === 0) {\n",
       "        console.debug(\"Bokeh: all BokehJS libraries/stylesheets loaded\");\n",
       "        run_callbacks()\n",
       "      }\n",
       "    }\n",
       "\n",
       "    function on_error() {\n",
       "      console.error(\"failed to load \" + url);\n",
       "    }\n",
       "\n",
       "    for (var i = 0; i < css_urls.length; i++) {\n",
       "      var url = css_urls[i];\n",
       "      const element = document.createElement(\"link\");\n",
       "      element.onload = on_load;\n",
       "      element.onerror = on_error;\n",
       "      element.rel = \"stylesheet\";\n",
       "      element.type = \"text/css\";\n",
       "      element.href = url;\n",
       "      console.debug(\"Bokeh: injecting link tag for BokehJS stylesheet: \", url);\n",
       "      document.body.appendChild(element);\n",
       "    }\n",
       "\n",
       "    for (var i = 0; i < js_urls.length; i++) {\n",
       "      var url = js_urls[i];\n",
       "      var element = document.createElement('script');\n",
       "      element.onload = on_load;\n",
       "      element.onerror = on_error;\n",
       "      element.async = false;\n",
       "      element.src = url;\n",
       "      console.debug(\"Bokeh: injecting script tag for BokehJS library: \", url);\n",
       "      document.head.appendChild(element);\n",
       "    }\n",
       "  };var element = document.getElementById(\"1370\");\n",
       "  if (element == null) {\n",
       "    console.error(\"Bokeh: ERROR: autoload.js configured with elementid '1370' but no matching script tag was found. \")\n",
       "    return false;\n",
       "  }\n",
       "\n",
       "  function inject_raw_css(css) {\n",
       "    const element = document.createElement(\"style\");\n",
       "    element.appendChild(document.createTextNode(css));\n",
       "    document.body.appendChild(element);\n",
       "  }\n",
       "\n",
       "  var js_urls = [\"https://cdn.pydata.org/bokeh/release/bokeh-1.3.4.min.js\", \"https://cdn.pydata.org/bokeh/release/bokeh-widgets-1.3.4.min.js\", \"https://cdn.pydata.org/bokeh/release/bokeh-tables-1.3.4.min.js\", \"https://cdn.pydata.org/bokeh/release/bokeh-gl-1.3.4.min.js\"];\n",
       "  var css_urls = [];\n",
       "\n",
       "  var inline_js = [\n",
       "    function(Bokeh) {\n",
       "      Bokeh.set_log_level(\"info\");\n",
       "    },\n",
       "    \n",
       "    function(Bokeh) {\n",
       "      \n",
       "    },\n",
       "    function(Bokeh) {} // ensure no trailing comma for IE\n",
       "  ];\n",
       "\n",
       "  function run_inline_js() {\n",
       "    \n",
       "    if ((root.Bokeh !== undefined) || (force === true)) {\n",
       "      for (var i = 0; i < inline_js.length; i++) {\n",
       "        inline_js[i].call(root, root.Bokeh);\n",
       "      }if (force === true) {\n",
       "        display_loaded();\n",
       "      }} else if (Date.now() < root._bokeh_timeout) {\n",
       "      setTimeout(run_inline_js, 100);\n",
       "    } else if (!root._bokeh_failed_load) {\n",
       "      console.log(\"Bokeh: BokehJS failed to load within specified timeout.\");\n",
       "      root._bokeh_failed_load = true;\n",
       "    } else if (force !== true) {\n",
       "      var cell = $(document.getElementById(\"1370\")).parents('.cell').data().cell;\n",
       "      cell.output_area.append_execute_result(NB_LOAD_WARNING)\n",
       "    }\n",
       "\n",
       "  }\n",
       "\n",
       "  if (root._bokeh_is_loading === 0) {\n",
       "    console.debug(\"Bokeh: BokehJS loaded, going straight to plotting\");\n",
       "    run_inline_js();\n",
       "  } else {\n",
       "    load_libs(css_urls, js_urls, function() {\n",
       "      console.debug(\"Bokeh: BokehJS plotting callback run at\", now());\n",
       "      run_inline_js();\n",
       "    });\n",
       "  }\n",
       "}(window));"
      ],
      "application/vnd.bokehjs_load.v0+json": "\n(function(root) {\n  function now() {\n    return new Date();\n  }\n\n  var force = true;\n\n  if (typeof root._bokeh_onload_callbacks === \"undefined\" || force === true) {\n    root._bokeh_onload_callbacks = [];\n    root._bokeh_is_loading = undefined;\n  }\n\n  \n\n  \n  if (typeof (root._bokeh_timeout) === \"undefined\" || force === true) {\n    root._bokeh_timeout = Date.now() + 5000;\n    root._bokeh_failed_load = false;\n  }\n\n  var NB_LOAD_WARNING = {'data': {'text/html':\n     \"<div style='background-color: #fdd'>\\n\"+\n     \"<p>\\n\"+\n     \"BokehJS does not appear to have successfully loaded. If loading BokehJS from CDN, this \\n\"+\n     \"may be due to a slow or bad network connection. Possible fixes:\\n\"+\n     \"</p>\\n\"+\n     \"<ul>\\n\"+\n     \"<li>re-rerun `output_notebook()` to attempt to load from CDN again, or</li>\\n\"+\n     \"<li>use INLINE resources instead, as so:</li>\\n\"+\n     \"</ul>\\n\"+\n     \"<code>\\n\"+\n     \"from bokeh.resources import INLINE\\n\"+\n     \"output_notebook(resources=INLINE)\\n\"+\n     \"</code>\\n\"+\n     \"</div>\"}};\n\n  function display_loaded() {\n    var el = document.getElementById(\"1370\");\n    if (el != null) {\n      el.textContent = \"BokehJS is loading...\";\n    }\n    if (root.Bokeh !== undefined) {\n      if (el != null) {\n        el.textContent = \"BokehJS \" + root.Bokeh.version + \" successfully loaded.\";\n      }\n    } else if (Date.now() < root._bokeh_timeout) {\n      setTimeout(display_loaded, 100)\n    }\n  }\n\n\n  function run_callbacks() {\n    try {\n      root._bokeh_onload_callbacks.forEach(function(callback) {\n        if (callback != null)\n          callback();\n      });\n    } finally {\n      delete root._bokeh_onload_callbacks\n    }\n    console.debug(\"Bokeh: all callbacks have finished\");\n  }\n\n  function load_libs(css_urls, js_urls, callback) {\n    if (css_urls == null) css_urls = [];\n    if (js_urls == null) js_urls = [];\n\n    root._bokeh_onload_callbacks.push(callback);\n    if (root._bokeh_is_loading > 0) {\n      console.debug(\"Bokeh: BokehJS is being loaded, scheduling callback at\", now());\n      return null;\n    }\n    if (js_urls == null || js_urls.length === 0) {\n      run_callbacks();\n      return null;\n    }\n    console.debug(\"Bokeh: BokehJS not loaded, scheduling load and callback at\", now());\n    root._bokeh_is_loading = css_urls.length + js_urls.length;\n\n    function on_load() {\n      root._bokeh_is_loading--;\n      if (root._bokeh_is_loading === 0) {\n        console.debug(\"Bokeh: all BokehJS libraries/stylesheets loaded\");\n        run_callbacks()\n      }\n    }\n\n    function on_error() {\n      console.error(\"failed to load \" + url);\n    }\n\n    for (var i = 0; i < css_urls.length; i++) {\n      var url = css_urls[i];\n      const element = document.createElement(\"link\");\n      element.onload = on_load;\n      element.onerror = on_error;\n      element.rel = \"stylesheet\";\n      element.type = \"text/css\";\n      element.href = url;\n      console.debug(\"Bokeh: injecting link tag for BokehJS stylesheet: \", url);\n      document.body.appendChild(element);\n    }\n\n    for (var i = 0; i < js_urls.length; i++) {\n      var url = js_urls[i];\n      var element = document.createElement('script');\n      element.onload = on_load;\n      element.onerror = on_error;\n      element.async = false;\n      element.src = url;\n      console.debug(\"Bokeh: injecting script tag for BokehJS library: \", url);\n      document.head.appendChild(element);\n    }\n  };var element = document.getElementById(\"1370\");\n  if (element == null) {\n    console.error(\"Bokeh: ERROR: autoload.js configured with elementid '1370' but no matching script tag was found. \")\n    return false;\n  }\n\n  function inject_raw_css(css) {\n    const element = document.createElement(\"style\");\n    element.appendChild(document.createTextNode(css));\n    document.body.appendChild(element);\n  }\n\n  var js_urls = [\"https://cdn.pydata.org/bokeh/release/bokeh-1.3.4.min.js\", \"https://cdn.pydata.org/bokeh/release/bokeh-widgets-1.3.4.min.js\", \"https://cdn.pydata.org/bokeh/release/bokeh-tables-1.3.4.min.js\", \"https://cdn.pydata.org/bokeh/release/bokeh-gl-1.3.4.min.js\"];\n  var css_urls = [];\n\n  var inline_js = [\n    function(Bokeh) {\n      Bokeh.set_log_level(\"info\");\n    },\n    \n    function(Bokeh) {\n      \n    },\n    function(Bokeh) {} // ensure no trailing comma for IE\n  ];\n\n  function run_inline_js() {\n    \n    if ((root.Bokeh !== undefined) || (force === true)) {\n      for (var i = 0; i < inline_js.length; i++) {\n        inline_js[i].call(root, root.Bokeh);\n      }if (force === true) {\n        display_loaded();\n      }} else if (Date.now() < root._bokeh_timeout) {\n      setTimeout(run_inline_js, 100);\n    } else if (!root._bokeh_failed_load) {\n      console.log(\"Bokeh: BokehJS failed to load within specified timeout.\");\n      root._bokeh_failed_load = true;\n    } else if (force !== true) {\n      var cell = $(document.getElementById(\"1370\")).parents('.cell').data().cell;\n      cell.output_area.append_execute_result(NB_LOAD_WARNING)\n    }\n\n  }\n\n  if (root._bokeh_is_loading === 0) {\n    console.debug(\"Bokeh: BokehJS loaded, going straight to plotting\");\n    run_inline_js();\n  } else {\n    load_libs(css_urls, js_urls, function() {\n      console.debug(\"Bokeh: BokehJS plotting callback run at\", now());\n      run_inline_js();\n    });\n  }\n}(window));"
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "\n",
       "\n",
       "\n",
       "\n",
       "\n",
       "\n",
       "  <div class=\"bk-root\" id=\"af2dd5f7-ccb7-4a37-9ba7-22f88afdc65d\" data-root-id=\"1339\"></div>\n"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/javascript": [
       "(function(root) {\n",
       "  function embed_document(root) {\n",
       "    \n",
       "  var docs_json = {\"6287f9bb-5f93-4b72-a71b-c0ea1a82b869\":{\"roots\":{\"references\":[{\"attributes\":{\"above\":[{\"id\":\"1350\",\"type\":\"CategoricalAxis\"}],\"center\":[{\"id\":\"1353\",\"type\":\"Grid\"},{\"id\":\"1357\",\"type\":\"Grid\"}],\"left\":[{\"id\":\"1354\",\"type\":\"CategoricalAxis\"}],\"plot_height\":500,\"plot_width\":1200,\"renderers\":[{\"id\":\"1365\",\"type\":\"GlyphRenderer\"}],\"right\":[{\"id\":\"1368\",\"type\":\"ColorBar\"}],\"title\":{\"id\":\"1340\",\"type\":\"Title\"},\"toolbar\":{\"id\":\"1359\",\"type\":\"Toolbar\"},\"x_range\":{\"id\":\"1342\",\"type\":\"FactorRange\"},\"x_scale\":{\"id\":\"1346\",\"type\":\"CategoricalScale\"},\"y_range\":{\"id\":\"1344\",\"type\":\"FactorRange\"},\"y_scale\":{\"id\":\"1348\",\"type\":\"CategoricalScale\"}},\"id\":\"1339\",\"subtype\":\"Figure\",\"type\":\"Plot\"},{\"attributes\":{},\"id\":\"1396\",\"type\":\"CategoricalTickFormatter\"},{\"attributes\":{},\"id\":\"1348\",\"type\":\"CategoricalScale\"},{\"attributes\":{\"axis_label\":\"lang id before dedup\",\"axis_label_text_font_style\":\"normal\",\"formatter\":{\"id\":\"1398\",\"type\":\"CategoricalTickFormatter\"},\"major_label_orientation\":1.5707963267948966,\"ticker\":{\"id\":\"1351\",\"type\":\"CategoricalTicker\"}},\"id\":\"1350\",\"type\":\"CategoricalAxis\"},{\"attributes\":{},\"id\":\"1351\",\"type\":\"CategoricalTicker\"},{\"attributes\":{},\"id\":\"1346\",\"type\":\"CategoricalScale\"},{\"attributes\":{\"ticker\":{\"id\":\"1351\",\"type\":\"CategoricalTicker\"}},\"id\":\"1353\",\"type\":\"Grid\"},{\"attributes\":{},\"id\":\"1400\",\"type\":\"BasicTickFormatter\"},{\"attributes\":{\"axis_label\":\"lang id after dedup\",\"axis_label_text_font_style\":\"normal\",\"formatter\":{\"id\":\"1396\",\"type\":\"CategoricalTickFormatter\"},\"ticker\":{\"id\":\"1355\",\"type\":\"CategoricalTicker\"}},\"id\":\"1354\",\"type\":\"CategoricalAxis\"},{\"attributes\":{\"callback\":null,\"factors\":[\"krc\",\"ast\",\"oc\",\"io\",\"ia\",\"ie\",\"vec\",\"mwl\",\"gv\",\"sd\",\"an\",\"li\",\"qu\",\"sa\",\"als\",\"kv\",\"war\",\"bs\",\"gd\",\"azb\",\"as\",\"hsb\",\"tk\",\"mhr\",\"uz\",\"ug\",\"br\",\"pms\",\"fy\",\"arz\",\"yi\",\"nds\",\"ba\",\"dv\",\"lb\",\"lo\",\"bo\",\"am\",\"ceb\",\"sh\",\"ku\",\"ps\",\"mg\",\"ckb\",\"la\",\"ga\",\"mt\",\"sw\",\"ky\",\"pa\"]},\"id\":\"1344\",\"type\":\"FactorRange\"},{\"attributes\":{\"dimension\":1,\"ticker\":{\"id\":\"1355\",\"type\":\"CategoricalTicker\"}},\"id\":\"1357\",\"type\":\"Grid\"},{\"attributes\":{\"callback\":null,\"factors\":[\"en\",\"none\",\"ru\",\"de\",\"zh\",\"ja\",\"fr\",\"es\",\"it\",\"pt\",\"nl\",\"pl\",\"cs\",\"tr\",\"vi\",\"sv\",\"id\",\"fa\",\"ar\",\"ko\",\"hu\",\"el\",\"uk\",\"ro\",\"fi\",\"da\",\"th\",\"no\",\"bg\",\"sk\",\"he\",\"ca\",\"lt\",\"hi\",\"et\",\"sl\",\"lv\",\"hr\",\"sr\",\"bn\",\"ta\",\"az\",\"is\",\"sq\",\"ka\",\"ur\",\"hy\",\"mk\",\"gl\",\"kk\",\"eu\",\"ml\",\"be\",\"mr\",\"ne\",\"ms\",\"mn\",\"my\",\"tl\",\"gu\",\"te\",\"si\",\"kn\",\"af\",\"tg\",\"tt\",\"nn\",\"km\",\"eo\",\"cy\",\"pa\",\"or\",\"ky\",\"sw\",\"mt\",\"ga\",\"la\",\"ckb\",\"mg\",\"ps\",\"sh\",\"ku\",\"ceb\",\"am\",\"bo\",\"lo\",\"lb\",\"ba\",\"dv\",\"arz\",\"yi\",\"nds\",\"pms\",\"fy\",\"br\",\"uz\",\"ug\",\"mhr\",\"as\",\"hsb\",\"tk\",\"gd\",\"azb\",\"bs\",\"sa\",\"als\",\"kv\",\"war\",\"krc\",\"ast\",\"oc\",\"io\",\"ia\",\"ie\",\"vec\",\"mwl\",\"gv\",\"sd\",\"an\",\"li\",\"qu\"]},\"id\":\"1342\",\"type\":\"FactorRange\"},{\"attributes\":{\"high\":1.0,\"low\":0.0,\"palette\":[\"#440154\",\"#440255\",\"#440357\",\"#450558\",\"#45065A\",\"#45085B\",\"#46095C\",\"#460B5E\",\"#460C5F\",\"#460E61\",\"#470F62\",\"#471163\",\"#471265\",\"#471466\",\"#471567\",\"#471669\",\"#47186A\",\"#48196B\",\"#481A6C\",\"#481C6E\",\"#481D6F\",\"#481E70\",\"#482071\",\"#482172\",\"#482273\",\"#482374\",\"#472575\",\"#472676\",\"#472777\",\"#472878\",\"#472A79\",\"#472B7A\",\"#472C7B\",\"#462D7C\",\"#462F7C\",\"#46307D\",\"#46317E\",\"#45327F\",\"#45347F\",\"#453580\",\"#453681\",\"#443781\",\"#443982\",\"#433A83\",\"#433B83\",\"#433C84\",\"#423D84\",\"#423E85\",\"#424085\",\"#414186\",\"#414286\",\"#404387\",\"#404487\",\"#3F4587\",\"#3F4788\",\"#3E4888\",\"#3E4989\",\"#3D4A89\",\"#3D4B89\",\"#3D4C89\",\"#3C4D8A\",\"#3C4E8A\",\"#3B508A\",\"#3B518A\",\"#3A528B\",\"#3A538B\",\"#39548B\",\"#39558B\",\"#38568B\",\"#38578C\",\"#37588C\",\"#37598C\",\"#365A8C\",\"#365B8C\",\"#355C8C\",\"#355D8C\",\"#345E8D\",\"#345F8D\",\"#33608D\",\"#33618D\",\"#32628D\",\"#32638D\",\"#31648D\",\"#31658D\",\"#31668D\",\"#30678D\",\"#30688D\",\"#2F698D\",\"#2F6A8D\",\"#2E6B8E\",\"#2E6C8E\",\"#2E6D8E\",\"#2D6E8E\",\"#2D6F8E\",\"#2C708E\",\"#2C718E\",\"#2C728E\",\"#2B738E\",\"#2B748E\",\"#2A758E\",\"#2A768E\",\"#2A778E\",\"#29788E\",\"#29798E\",\"#287A8E\",\"#287A8E\",\"#287B8E\",\"#277C8E\",\"#277D8E\",\"#277E8E\",\"#267F8E\",\"#26808E\",\"#26818E\",\"#25828E\",\"#25838D\",\"#24848D\",\"#24858D\",\"#24868D\",\"#23878D\",\"#23888D\",\"#23898D\",\"#22898D\",\"#228A8D\",\"#228B8D\",\"#218C8D\",\"#218D8C\",\"#218E8C\",\"#208F8C\",\"#20908C\",\"#20918C\",\"#1F928C\",\"#1F938B\",\"#1F948B\",\"#1F958B\",\"#1F968B\",\"#1E978A\",\"#1E988A\",\"#1E998A\",\"#1E998A\",\"#1E9A89\",\"#1E9B89\",\"#1E9C89\",\"#1E9D88\",\"#1E9E88\",\"#1E9F88\",\"#1EA087\",\"#1FA187\",\"#1FA286\",\"#1FA386\",\"#20A485\",\"#20A585\",\"#21A685\",\"#21A784\",\"#22A784\",\"#23A883\",\"#23A982\",\"#24AA82\",\"#25AB81\",\"#26AC81\",\"#27AD80\",\"#28AE7F\",\"#29AF7F\",\"#2AB07E\",\"#2BB17D\",\"#2CB17D\",\"#2EB27C\",\"#2FB37B\",\"#30B47A\",\"#32B57A\",\"#33B679\",\"#35B778\",\"#36B877\",\"#38B976\",\"#39B976\",\"#3BBA75\",\"#3DBB74\",\"#3EBC73\",\"#40BD72\",\"#42BE71\",\"#44BE70\",\"#45BF6F\",\"#47C06E\",\"#49C16D\",\"#4BC26C\",\"#4DC26B\",\"#4FC369\",\"#51C468\",\"#53C567\",\"#55C666\",\"#57C665\",\"#59C764\",\"#5BC862\",\"#5EC961\",\"#60C960\",\"#62CA5F\",\"#64CB5D\",\"#67CC5C\",\"#69CC5B\",\"#6BCD59\",\"#6DCE58\",\"#70CE56\",\"#72CF55\",\"#74D054\",\"#77D052\",\"#79D151\",\"#7CD24F\",\"#7ED24E\",\"#81D34C\",\"#83D34B\",\"#86D449\",\"#88D547\",\"#8BD546\",\"#8DD644\",\"#90D643\",\"#92D741\",\"#95D73F\",\"#97D83E\",\"#9AD83C\",\"#9DD93A\",\"#9FD938\",\"#A2DA37\",\"#A5DA35\",\"#A7DB33\",\"#AADB32\",\"#ADDC30\",\"#AFDC2E\",\"#B2DD2C\",\"#B5DD2B\",\"#B7DD29\",\"#BADE27\",\"#BDDE26\",\"#BFDF24\",\"#C2DF22\",\"#C5DF21\",\"#C7E01F\",\"#CAE01E\",\"#CDE01D\",\"#CFE11C\",\"#D2E11B\",\"#D4E11A\",\"#D7E219\",\"#DAE218\",\"#DCE218\",\"#DFE318\",\"#E1E318\",\"#E4E318\",\"#E7E419\",\"#E9E419\",\"#ECE41A\",\"#EEE51B\",\"#F1E51C\",\"#F3E51E\",\"#F6E61F\",\"#F8E621\",\"#FAE622\",\"#FDE724\"]},\"id\":\"1338\",\"type\":\"LinearColorMapper\"},{\"attributes\":{\"active_drag\":\"auto\",\"active_inspect\":\"auto\",\"active_multi\":null,\"active_scroll\":\"auto\",\"active_tap\":\"auto\",\"tools\":[{\"id\":\"1358\",\"type\":\"SaveTool\"}]},\"id\":\"1359\",\"type\":\"Toolbar\"},{\"attributes\":{\"text\":\"LID before and after dedup\"},\"id\":\"1340\",\"type\":\"Title\"},{\"attributes\":{},\"id\":\"1358\",\"type\":\"SaveTool\"},{\"attributes\":{\"desired_num_ticks\":10},\"id\":\"1367\",\"type\":\"BasicTicker\"},{\"attributes\":{\"callback\":null,\"data\":{\"LID_after_dedup\":[\"en\",\"none\",\"ru\",\"de\",\"zh\",\"ja\",\"fr\",\"es\",\"it\",\"pt\",\"nl\",\"pl\",\"cs\",\"tr\",\"vi\",\"sv\",\"id\",\"fa\",\"ar\",\"ko\",\"hu\",\"el\",\"uk\",\"ro\",\"fi\",\"da\",\"th\",\"no\",\"bg\",\"sk\",\"he\",\"ca\",\"lt\",\"hi\",\"et\",\"sl\",\"lv\",\"hr\",\"sr\",\"bn\",\"ta\",\"az\",\"is\",\"sq\",\"ka\",\"ur\",\"hy\",\"mk\",\"gl\",\"kk\",\"eu\",\"ml\",\"be\",\"mr\",\"ne\",\"ms\",\"mn\",\"my\",\"tl\",\"gu\",\"te\",\"si\",\"kn\",\"af\",\"tg\",\"tt\",\"nn\",\"km\",\"eo\",\"cy\",\"pa\",\"or\",\"ky\",\"sw\",\"mt\",\"ga\",\"la\",\"ckb\",\"mg\",\"ps\",\"sh\",\"ku\",\"ceb\",\"am\",\"bo\",\"lo\",\"lb\",\"ba\",\"dv\",\"arz\",\"yi\",\"nds\",\"pms\",\"fy\",\"br\",\"uz\",\"ug\",\"mhr\",\"as\",\"hsb\",\"tk\",\"gd\",\"azb\",\"bs\",\"sa\",\"als\",\"kv\",\"war\",\"krc\",\"ast\",\"oc\",\"io\",\"ia\",\"ie\",\"vec\",\"mwl\",\"gv\",\"sd\",\"an\",\"li\",\"qu\",\"en\",\"none\",\"ru\",\"de\",\"zh\",\"ja\",\"fr\",\"es\",\"it\",\"pt\",\"nl\",\"pl\",\"cs\",\"tr\",\"vi\",\"sv\",\"id\",\"fa\",\"ar\",\"ko\",\"hu\",\"el\",\"uk\",\"ro\",\"fi\",\"da\",\"th\",\"no\",\"bg\",\"sk\",\"he\",\"ca\",\"lt\",\"hi\",\"et\",\"sl\",\"lv\",\"hr\",\"sr\",\"bn\",\"ta\",\"az\",\"is\",\"sq\",\"ka\",\"ur\",\"hy\",\"mk\",\"gl\",\"kk\",\"eu\",\"ml\",\"be\",\"mr\",\"ne\",\"ms\",\"mn\",\"my\",\"tl\",\"gu\",\"te\",\"si\",\"kn\",\"af\",\"tg\",\"tt\",\"nn\",\"km\",\"eo\",\"cy\",\"pa\",\"or\",\"ky\",\"sw\",\"mt\",\"ga\",\"la\",\"ckb\",\"mg\",\"ps\",\"sh\",\"ku\",\"ceb\",\"am\",\"bo\",\"lo\",\"lb\",\"ba\",\"dv\",\"arz\",\"yi\",\"nds\",\"pms\",\"fy\",\"br\",\"uz\",\"ug\",\"mhr\",\"as\",\"hsb\",\"tk\",\"gd\",\"azb\",\"bs\",\"sa\",\"als\",\"kv\",\"war\",\"krc\",\"ast\",\"oc\",\"io\",\"ia\",\"ie\",\"vec\",\"mwl\",\"gv\",\"sd\",\"an\",\"li\",\"qu\",\"en\",\"none\",\"ru\",\"de\",\"zh\",\"ja\",\"fr\",\"es\",\"it\",\"pt\",\"nl\",\"pl\",\"cs\",\"tr\",\"vi\",\"sv\",\"id\",\"fa\",\"ar\",\"ko\",\"hu\",\"el\",\"uk\",\"ro\",\"fi\",\"da\",\"th\",\"no\",\"bg\",\"sk\",\"he\",\"ca\",\"lt\",\"hi\",\"et\",\"sl\",\"lv\",\"hr\",\"sr\",\"bn\",\"ta\",\"az\",\"is\",\"sq\",\"ka\",\"ur\",\"hy\",\"mk\",\"gl\",\"kk\",\"eu\",\"ml\",\"be\",\"mr\",\"ne\",\"ms\",\"mn\",\"my\",\"tl\",\"gu\",\"te\",\"si\",\"kn\",\"af\",\"tg\",\"tt\",\"nn\",\"km\",\"eo\",\"cy\",\"pa\",\"or\",\"ky\",\"sw\",\"mt\",\"ga\",\"la\",\"ckb\",\"mg\",\"ps\",\"sh\",\"ku\",\"ceb\",\"am\",\"bo\",\"lo\",\"lb\",\"ba\",\"dv\",\"arz\",\"yi\",\"nds\",\"pms\",\"fy\",\"br\",\"uz\",\"ug\",\"mhr\",\"as\",\"hsb\",\"tk\",\"gd\",\"azb\",\"bs\",\"sa\",\"als\",\"kv\",\"war\",\"krc\",\"ast\",\"oc\",\"io\",\"ia\",\"ie\",\"vec\",\"mwl\",\"gv\",\"sd\",\"an\",\"li\",\"qu\",\"en\",\"none\",\"ru\",\"de\",\"zh\",\"ja\",\"fr\",\"es\",\"it\",\"pt\",\"nl\",\"pl\",\"cs\",\"tr\",\"vi\",\"sv\",\"id\",\"fa\",\"ar\",\"ko\",\"hu\",\"el\",\"uk\",\"ro\",\"fi\",\"da\",\"th\",\"no\",\"bg\",\"sk\",\"he\",\"ca\",\"lt\",\"hi\",\"et\",\"sl\",\"lv\",\"hr\",\"sr\",\"bn\",\"ta\",\"az\",\"is\",\"sq\",\"ka\",\"ur\",\"hy\",\"mk\",\"gl\",\"kk\",\"eu\",\"ml\",\"be\",\"mr\",\"ne\",\"ms\",\"mn\",\"my\",\"tl\",\"gu\",\"te\",\"si\",\"kn\",\"af\",\"tg\",\"tt\",\"nn\",\"km\",\"eo\",\"cy\",\"pa\",\"or\",\"ky\",\"sw\",\"mt\",\"ga\",\"la\",\"ckb\",\"mg\",\"ps\",\"sh\",\"ku\",\"ceb\",\"am\",\"bo\",\"lo\",\"lb\",\"ba\",\"dv\",\"arz\",\"yi\",\"nds\",\"pms\",\"fy\",\"br\",\"uz\",\"ug\",\"mhr\",\"as\",\"hsb\",\"tk\",\"gd\",\"azb\",\"bs\",\"sa\",\"als\",\"kv\",\"war\",\"krc\",\"ast\",\"oc\",\"io\",\"ia\",\"ie\",\"vec\",\"mwl\",\"gv\",\"sd\",\"an\",\"li\",\"qu\",\"en\",\"none\",\"ru\",\"de\",\"zh\",\"ja\",\"fr\",\"es\",\"it\",\"pt\",\"nl\",\"pl\",\"cs\",\"tr\",\"vi\",\"sv\",\"id\",\"fa\",\"ar\",\"ko\",\"hu\",\"el\",\"uk\",\"ro\",\"fi\",\"da\",\"th\",\"no\",\"bg\",\"sk\",\"he\",\"ca\",\"lt\",\"hi\",\"et\",\"sl\",\"lv\",\"hr\",\"sr\",\"bn\",\"ta\",\"az\",\"is\",\"sq\",\"ka\",\"ur\",\"hy\",\"mk\",\"gl\",\"kk\",\"eu\",\"ml\",\"be\",\"mr\",\"ne\",\"ms\",\"mn\",\"my\",\"tl\",\"gu\",\"te\",\"si\",\"kn\",\"af\",\"tg\",\"tt\",\"nn\",\"km\",\"eo\",\"cy\",\"pa\",\"or\",\"ky\",\"sw\",\"mt\",\"ga\",\"la\",\"ckb\",\"mg\",\"ps\",\"sh\",\"ku\",\"ceb\",\"am\",\"bo\",\"lo\",\"lb\",\"ba\",\"dv\",\"arz\",\"yi\",\"nds\",\"pms\",\"fy\",\"br\",\"uz\",\"ug\",\"mhr\",\"as\",\"hsb\",\"tk\",\"gd\",\"azb\",\"bs\",\"sa\",\"als\",\"kv\",\"war\",\"krc\",\"ast\",\"oc\",\"io\",\"ia\",\"ie\",\"vec\",\"mwl\",\"gv\",\"sd\",\"an\",\"li\",\"qu\",\"en\",\"none\",\"ru\",\"de\",\"zh\",\"ja\",\"fr\",\"es\",\"it\",\"pt\",\"nl\",\"pl\",\"cs\",\"tr\",\"vi\",\"sv\",\"id\",\"fa\",\"ar\",\"ko\",\"hu\",\"el\",\"uk\",\"ro\",\"fi\",\"da\",\"th\",\"no\",\"bg\",\"sk\",\"he\",\"ca\",\"lt\",\"hi\",\"et\",\"sl\",\"lv\",\"hr\",\"sr\",\"bn\",\"ta\",\"az\",\"is\",\"sq\",\"ka\",\"ur\",\"hy\",\"mk\",\"gl\",\"kk\",\"eu\",\"ml\",\"be\",\"mr\",\"ne\",\"ms\",\"mn\",\"my\",\"tl\",\"gu\",\"te\",\"si\",\"kn\",\"af\",\"tg\",\"tt\",\"nn\",\"km\",\"eo\",\"cy\",\"pa\",\"or\",\"ky\",\"sw\",\"mt\",\"ga\",\"la\",\"ckb\",\"mg\",\"ps\",\"sh\",\"ku\",\"ceb\",\"am\",\"bo\",\"lo\",\"lb\",\"ba\",\"dv\",\"arz\",\"yi\",\"nds\",\"pms\",\"fy\",\"br\",\"uz\",\"ug\",\"mhr\",\"as\",\"hsb\",\"tk\",\"gd\",\"azb\",\"bs\",\"sa\",\"als\",\"kv\",\"war\",\"krc\",\"ast\",\"oc\",\"io\",\"ia\",\"ie\",\"vec\",\"mwl\",\"gv\",\"sd\",\"an\",\"li\",\"qu\",\"en\",\"none\",\"ru\",\"de\",\"zh\",\"ja\",\"fr\",\"es\",\"it\",\"pt\",\"nl\",\"pl\",\"cs\",\"tr\",\"vi\",\"sv\",\"id\",\"fa\",\"ar\",\"ko\",\"hu\",\"el\",\"uk\",\"ro\",\"fi\",\"da\",\"th\",\"no\",\"bg\",\"sk\",\"he\",\"ca\",\"lt\",\"hi\",\"et\",\"sl\",\"lv\",\"hr\",\"sr\",\"bn\",\"ta\",\"az\",\"is\",\"sq\",\"ka\",\"ur\",\"hy\",\"mk\",\"gl\",\"kk\",\"eu\",\"ml\",\"be\",\"mr\",\"ne\",\"ms\",\"mn\",\"my\",\"tl\",\"gu\",\"te\",\"si\",\"kn\",\"af\",\"tg\",\"tt\",\"nn\",\"km\",\"eo\",\"cy\",\"pa\",\"or\",\"ky\",\"sw\",\"mt\",\"ga\",\"la\",\"ckb\",\"mg\",\"ps\",\"sh\",\"ku\",\"ceb\",\"am\",\"bo\",\"lo\",\"lb\",\"ba\",\"dv\",\"arz\",\"yi\",\"nds\",\"pms\",\"fy\",\"br\",\"uz\",\"ug\",\"mhr\",\"as\",\"hsb\",\"tk\",\"gd\",\"azb\",\"bs\",\"sa\",\"als\",\"kv\",\"war\",\"krc\",\"ast\",\"oc\",\"io\",\"ia\",\"ie\",\"vec\",\"mwl\",\"gv\",\"sd\",\"an\",\"li\",\"qu\",\"en\",\"none\",\"ru\",\"de\",\"zh\",\"ja\",\"fr\",\"es\",\"it\",\"pt\",\"nl\",\"pl\",\"cs\",\"tr\",\"vi\",\"sv\",\"id\",\"fa\",\"ar\",\"ko\",\"hu\",\"el\",\"uk\",\"ro\",\"fi\",\"da\",\"th\",\"no\",\"bg\",\"sk\",\"he\",\"ca\",\"lt\",\"hi\",\"et\",\"sl\",\"lv\",\"hr\",\"sr\",\"bn\",\"ta\",\"az\",\"is\",\"sq\",\"ka\",\"ur\",\"hy\",\"mk\",\"gl\",\"kk\",\"eu\",\"ml\",\"be\",\"mr\",\"ne\",\"ms\",\"mn\",\"my\",\"tl\",\"gu\",\"te\",\"si\",\"kn\",\"af\",\"tg\",\"tt\",\"nn\",\"km\",\"eo\",\"cy\",\"pa\",\"or\",\"ky\",\"sw\",\"mt\",\"ga\",\"la\",\"ckb\",\"mg\",\"ps\",\"sh\",\"ku\",\"ceb\",\"am\",\"bo\",\"lo\",\"lb\",\"ba\",\"dv\",\"arz\",\"yi\",\"nds\",\"pms\",\"fy\",\"br\",\"uz\",\"ug\",\"mhr\",\"as\",\"hsb\",\"tk\",\"gd\",\"azb\",\"bs\",\"sa\",\"als\",\"kv\",\"war\",\"krc\",\"ast\",\"oc\",\"io\",\"ia\",\"ie\",\"vec\",\"mwl\",\"gv\",\"sd\",\"an\",\"li\",\"qu\",\"en\",\"none\",\"ru\",\"de\",\"zh\",\"ja\",\"fr\",\"es\",\"it\",\"pt\",\"nl\",\"pl\",\"cs\",\"tr\",\"vi\",\"sv\",\"id\",\"fa\",\"ar\",\"ko\",\"hu\",\"el\",\"uk\",\"ro\",\"fi\",\"da\",\"th\",\"no\",\"bg\",\"sk\",\"he\",\"ca\",\"lt\",\"hi\",\"et\",\"sl\",\"lv\",\"hr\",\"sr\",\"bn\",\"ta\",\"az\",\"is\",\"sq\",\"ka\",\"ur\",\"hy\",\"mk\",\"gl\",\"kk\",\"eu\",\"ml\",\"be\",\"mr\",\"ne\",\"ms\",\"mn\",\"my\",\"tl\",\"gu\",\"te\",\"si\",\"kn\",\"af\",\"tg\",\"tt\",\"nn\",\"km\",\"eo\",\"cy\",\"pa\",\"or\",\"ky\",\"sw\",\"mt\",\"ga\",\"la\",\"ckb\",\"mg\",\"ps\",\"sh\",\"ku\",\"ceb\",\"am\",\"bo\",\"lo\",\"lb\",\"ba\",\"dv\",\"arz\",\"yi\",\"nds\",\"pms\",\"fy\",\"br\",\"uz\",\"ug\",\"mhr\",\"as\",\"hsb\",\"tk\",\"gd\",\"azb\",\"bs\",\"sa\",\"als\",\"kv\",\"war\",\"krc\",\"ast\",\"oc\",\"io\",\"ia\",\"ie\",\"vec\",\"mwl\",\"gv\",\"sd\",\"an\",\"li\",\"qu\",\"en\",\"none\",\"ru\",\"de\",\"zh\",\"ja\",\"fr\",\"es\",\"it\",\"pt\",\"nl\",\"pl\",\"cs\",\"tr\",\"vi\",\"sv\",\"id\",\"fa\",\"ar\",\"ko\",\"hu\",\"el\",\"uk\",\"ro\",\"fi\",\"da\",\"th\",\"no\",\"bg\",\"sk\",\"he\",\"ca\",\"lt\",\"hi\",\"et\",\"sl\",\"lv\",\"hr\",\"sr\",\"bn\",\"ta\",\"az\",\"is\",\"sq\",\"ka\",\"ur\",\"hy\",\"mk\",\"gl\",\"kk\",\"eu\",\"ml\",\"be\",\"mr\",\"ne\",\"ms\",\"mn\",\"my\",\"tl\",\"gu\",\"te\",\"si\",\"kn\",\"af\",\"tg\",\"tt\",\"nn\",\"km\",\"eo\",\"cy\",\"pa\",\"or\",\"ky\",\"sw\",\"mt\",\"ga\",\"la\",\"ckb\",\"mg\",\"ps\",\"sh\",\"ku\",\"ceb\",\"am\",\"bo\",\"lo\",\"lb\",\"ba\",\"dv\",\"arz\",\"yi\",\"nds\",\"pms\",\"fy\",\"br\",\"uz\",\"ug\",\"mhr\",\"as\",\"hsb\",\"tk\",\"gd\",\"azb\",\"bs\",\"sa\",\"als\",\"kv\",\"war\",\"krc\",\"ast\",\"oc\",\"io\",\"ia\",\"ie\",\"vec\",\"mwl\",\"gv\",\"sd\",\"an\",\"li\",\"qu\",\"en\",\"none\",\"ru\",\"de\",\"zh\",\"ja\",\"fr\",\"es\",\"it\",\"pt\",\"nl\",\"pl\",\"cs\",\"tr\",\"vi\",\"sv\",\"id\",\"fa\",\"ar\",\"ko\",\"hu\",\"el\",\"uk\",\"ro\",\"fi\",\"da\",\"th\",\"no\",\"bg\",\"sk\",\"he\",\"ca\",\"lt\",\"hi\",\"et\",\"sl\",\"lv\",\"hr\",\"sr\",\"bn\",\"ta\",\"az\",\"is\",\"sq\",\"ka\",\"ur\",\"hy\",\"mk\",\"gl\",\"kk\",\"eu\",\"ml\",\"be\",\"mr\",\"ne\",\"ms\",\"mn\",\"my\",\"tl\",\"gu\",\"te\",\"si\",\"kn\",\"af\",\"tg\",\"tt\",\"nn\",\"km\",\"eo\",\"cy\",\"pa\",\"or\",\"ky\",\"sw\",\"mt\",\"ga\",\"la\",\"ckb\",\"mg\",\"ps\",\"sh\",\"ku\",\"ceb\",\"am\",\"bo\",\"lo\",\"lb\",\"ba\",\"dv\",\"arz\",\"yi\",\"nds\",\"pms\",\"fy\",\"br\",\"uz\",\"ug\",\"mhr\",\"as\",\"hsb\",\"tk\",\"gd\",\"azb\",\"bs\",\"sa\",\"als\",\"kv\",\"war\",\"krc\",\"ast\",\"oc\",\"io\",\"ia\",\"ie\",\"vec\",\"mwl\",\"gv\",\"sd\",\"an\",\"li\",\"qu\",\"en\",\"none\",\"ru\",\"de\",\"zh\",\"ja\",\"fr\",\"es\",\"it\",\"pt\",\"nl\",\"pl\",\"cs\",\"tr\",\"vi\",\"sv\",\"id\",\"fa\",\"ar\",\"ko\",\"hu\",\"el\",\"uk\",\"ro\",\"fi\",\"da\",\"th\",\"no\",\"bg\",\"sk\",\"he\",\"ca\",\"lt\",\"hi\",\"et\",\"sl\",\"lv\",\"hr\",\"sr\",\"bn\",\"ta\",\"az\",\"is\",\"sq\",\"ka\",\"ur\",\"hy\",\"mk\",\"gl\",\"kk\",\"eu\",\"ml\",\"be\",\"mr\",\"ne\",\"ms\",\"mn\",\"my\",\"tl\",\"gu\",\"te\",\"si\",\"kn\",\"af\",\"tg\",\"tt\",\"nn\",\"km\",\"eo\",\"cy\",\"pa\",\"or\",\"ky\",\"sw\",\"mt\",\"ga\",\"la\",\"ckb\",\"mg\",\"ps\",\"sh\",\"ku\",\"ceb\",\"am\",\"bo\",\"lo\",\"lb\",\"ba\",\"dv\",\"arz\",\"yi\",\"nds\",\"pms\",\"fy\",\"br\",\"uz\",\"ug\",\"mhr\",\"as\",\"hsb\",\"tk\",\"gd\",\"azb\",\"bs\",\"sa\",\"als\",\"kv\",\"war\",\"krc\",\"ast\",\"oc\",\"io\",\"ia\",\"ie\",\"vec\",\"mwl\",\"gv\",\"sd\",\"an\",\"li\",\"qu\",\"en\",\"none\",\"ru\",\"de\",\"zh\",\"ja\",\"fr\",\"es\",\"it\",\"pt\",\"nl\",\"pl\",\"cs\",\"tr\",\"vi\",\"sv\",\"id\",\"fa\",\"ar\",\"ko\",\"hu\",\"el\",\"uk\",\"ro\",\"fi\",\"da\",\"th\",\"no\",\"bg\",\"sk\",\"he\",\"ca\",\"lt\",\"hi\",\"et\",\"sl\",\"lv\",\"hr\",\"sr\",\"bn\",\"ta\",\"az\",\"is\",\"sq\",\"ka\",\"ur\",\"hy\",\"mk\",\"gl\",\"kk\",\"eu\",\"ml\",\"be\",\"mr\",\"ne\",\"ms\",\"mn\",\"my\",\"tl\",\"gu\",\"te\",\"si\",\"kn\",\"af\",\"tg\",\"tt\",\"nn\",\"km\",\"eo\",\"cy\",\"pa\",\"or\",\"ky\",\"sw\",\"mt\",\"ga\",\"la\",\"ckb\",\"mg\",\"ps\",\"sh\",\"ku\",\"ceb\",\"am\",\"bo\",\"lo\",\"lb\",\"ba\",\"dv\",\"arz\",\"yi\",\"nds\",\"pms\",\"fy\",\"br\",\"uz\",\"ug\",\"mhr\",\"as\",\"hsb\",\"tk\",\"gd\",\"azb\",\"bs\",\"sa\",\"als\",\"kv\",\"war\",\"krc\",\"ast\",\"oc\",\"io\",\"ia\",\"ie\",\"vec\",\"mwl\",\"gv\",\"sd\",\"an\",\"li\",\"qu\",\"en\",\"none\",\"ru\",\"de\",\"zh\",\"ja\",\"fr\",\"es\",\"it\",\"pt\",\"nl\",\"pl\",\"cs\",\"tr\",\"vi\",\"sv\",\"id\",\"fa\",\"ar\",\"ko\",\"hu\",\"el\",\"uk\",\"ro\",\"fi\",\"da\",\"th\",\"no\",\"bg\",\"sk\",\"he\",\"ca\",\"lt\",\"hi\",\"et\",\"sl\",\"lv\",\"hr\",\"sr\",\"bn\",\"ta\",\"az\",\"is\",\"sq\",\"ka\",\"ur\",\"hy\",\"mk\",\"gl\",\"kk\",\"eu\",\"ml\",\"be\",\"mr\",\"ne\",\"ms\",\"mn\",\"my\",\"tl\",\"gu\",\"te\",\"si\",\"kn\",\"af\",\"tg\",\"tt\",\"nn\",\"km\",\"eo\",\"cy\",\"pa\",\"or\",\"ky\",\"sw\",\"mt\",\"ga\",\"la\",\"ckb\",\"mg\",\"ps\",\"sh\",\"ku\",\"ceb\",\"am\",\"bo\",\"lo\",\"lb\",\"ba\",\"dv\",\"arz\",\"yi\",\"nds\",\"pms\",\"fy\",\"br\",\"uz\",\"ug\",\"mhr\",\"as\",\"hsb\",\"tk\",\"gd\",\"azb\",\"bs\",\"sa\",\"als\",\"kv\",\"war\",\"krc\",\"ast\",\"oc\",\"io\",\"ia\",\"ie\",\"vec\",\"mwl\",\"gv\",\"sd\",\"an\",\"li\",\"qu\",\"en\",\"none\",\"ru\",\"de\",\"zh\",\"ja\",\"fr\",\"es\",\"it\",\"pt\",\"nl\",\"pl\",\"cs\",\"tr\",\"vi\",\"sv\",\"id\",\"fa\",\"ar\",\"ko\",\"hu\",\"el\",\"uk\",\"ro\",\"fi\",\"da\",\"th\",\"no\",\"bg\",\"sk\",\"he\",\"ca\",\"lt\",\"hi\",\"et\",\"sl\",\"lv\",\"hr\",\"sr\",\"bn\",\"ta\",\"az\",\"is\",\"sq\",\"ka\",\"ur\",\"hy\",\"mk\",\"gl\",\"kk\",\"eu\",\"ml\",\"be\",\"mr\",\"ne\",\"ms\",\"mn\",\"my\",\"tl\",\"gu\",\"te\",\"si\",\"kn\",\"af\",\"tg\",\"tt\",\"nn\",\"km\",\"eo\",\"cy\",\"pa\",\"or\",\"ky\",\"sw\",\"mt\",\"ga\",\"la\",\"ckb\",\"mg\",\"ps\",\"sh\",\"ku\",\"ceb\",\"am\",\"bo\",\"lo\",\"lb\",\"ba\",\"dv\",\"arz\",\"yi\",\"nds\",\"pms\",\"fy\",\"br\",\"uz\",\"ug\",\"mhr\",\"as\",\"hsb\",\"tk\",\"gd\",\"azb\",\"bs\",\"sa\",\"als\",\"kv\",\"war\",\"krc\",\"ast\",\"oc\",\"io\",\"ia\",\"ie\",\"vec\",\"mwl\",\"gv\",\"sd\",\"an\",\"li\",\"qu\",\"en\",\"none\",\"ru\",\"de\",\"zh\",\"ja\",\"fr\",\"es\",\"it\",\"pt\",\"nl\",\"pl\",\"cs\",\"tr\",\"vi\",\"sv\",\"id\",\"fa\",\"ar\",\"ko\",\"hu\",\"el\",\"uk\",\"ro\",\"fi\",\"da\",\"th\",\"no\",\"bg\",\"sk\",\"he\",\"ca\",\"lt\",\"hi\",\"et\",\"sl\",\"lv\",\"hr\",\"sr\",\"bn\",\"ta\",\"az\",\"is\",\"sq\",\"ka\",\"ur\",\"hy\",\"mk\",\"gl\",\"kk\",\"eu\",\"ml\",\"be\",\"mr\",\"ne\",\"ms\",\"mn\",\"my\",\"tl\",\"gu\",\"te\",\"si\",\"kn\",\"af\",\"tg\",\"tt\",\"nn\",\"km\",\"eo\",\"cy\",\"pa\",\"or\",\"ky\",\"sw\",\"mt\",\"ga\",\"la\",\"ckb\",\"mg\",\"ps\",\"sh\",\"ku\",\"ceb\",\"am\",\"bo\",\"lo\",\"lb\",\"ba\",\"dv\",\"arz\",\"yi\",\"nds\",\"pms\",\"fy\",\"br\",\"uz\",\"ug\",\"mhr\",\"as\",\"hsb\",\"tk\",\"gd\",\"azb\",\"bs\",\"sa\",\"als\",\"kv\",\"war\",\"krc\",\"ast\",\"oc\",\"io\",\"ia\",\"ie\",\"vec\",\"mwl\",\"gv\",\"sd\",\"an\",\"li\",\"qu\",\"en\",\"none\",\"ru\",\"de\",\"zh\",\"ja\",\"fr\",\"es\",\"it\",\"pt\",\"nl\",\"pl\",\"cs\",\"tr\",\"vi\",\"sv\",\"id\",\"fa\",\"ar\",\"ko\",\"hu\",\"el\",\"uk\",\"ro\",\"fi\",\"da\",\"th\",\"no\",\"bg\",\"sk\",\"he\",\"ca\",\"lt\",\"hi\",\"et\",\"sl\",\"lv\",\"hr\",\"sr\",\"bn\",\"ta\",\"az\",\"is\",\"sq\",\"ka\",\"ur\",\"hy\",\"mk\",\"gl\",\"kk\",\"eu\",\"ml\",\"be\",\"mr\",\"ne\",\"ms\",\"mn\",\"my\",\"tl\",\"gu\",\"te\",\"si\",\"kn\",\"af\",\"tg\",\"tt\",\"nn\",\"km\",\"eo\",\"cy\",\"pa\",\"or\",\"ky\",\"sw\",\"mt\",\"ga\",\"la\",\"ckb\",\"mg\",\"ps\",\"sh\",\"ku\",\"ceb\",\"am\",\"bo\",\"lo\",\"lb\",\"ba\",\"dv\",\"arz\",\"yi\",\"nds\",\"pms\",\"fy\",\"br\",\"uz\",\"ug\",\"mhr\",\"as\",\"hsb\",\"tk\",\"gd\",\"azb\",\"bs\",\"sa\",\"als\",\"kv\",\"war\",\"krc\",\"ast\",\"oc\",\"io\",\"ia\",\"ie\",\"vec\",\"mwl\",\"gv\",\"sd\",\"an\",\"li\",\"qu\",\"en\",\"none\",\"ru\",\"de\",\"zh\",\"ja\",\"fr\",\"es\",\"it\",\"pt\",\"nl\",\"pl\",\"cs\",\"tr\",\"vi\",\"sv\",\"id\",\"fa\",\"ar\",\"ko\",\"hu\",\"el\",\"uk\",\"ro\",\"fi\",\"da\",\"th\",\"no\",\"bg\",\"sk\",\"he\",\"ca\",\"lt\",\"hi\",\"et\",\"sl\",\"lv\",\"hr\",\"sr\",\"bn\",\"ta\",\"az\",\"is\",\"sq\",\"ka\",\"ur\",\"hy\",\"mk\",\"gl\",\"kk\",\"eu\",\"ml\",\"be\",\"mr\",\"ne\",\"ms\",\"mn\",\"my\",\"tl\",\"gu\",\"te\",\"si\",\"kn\",\"af\",\"tg\",\"tt\",\"nn\",\"km\",\"eo\",\"cy\",\"pa\",\"or\",\"ky\",\"sw\",\"mt\",\"ga\",\"la\",\"ckb\",\"mg\",\"ps\",\"sh\",\"ku\",\"ceb\",\"am\",\"bo\",\"lo\",\"lb\",\"ba\",\"dv\",\"arz\",\"yi\",\"nds\",\"pms\",\"fy\",\"br\",\"uz\",\"ug\",\"mhr\",\"as\",\"hsb\",\"tk\",\"gd\",\"azb\",\"bs\",\"sa\",\"als\",\"kv\",\"war\",\"krc\",\"ast\",\"oc\",\"io\",\"ia\",\"ie\",\"vec\",\"mwl\",\"gv\",\"sd\",\"an\",\"li\",\"qu\",\"en\",\"none\",\"ru\",\"de\",\"zh\",\"ja\",\"fr\",\"es\",\"it\",\"pt\",\"nl\",\"pl\",\"cs\",\"tr\",\"vi\",\"sv\",\"id\",\"fa\",\"ar\",\"ko\",\"hu\",\"el\",\"uk\",\"ro\",\"fi\",\"da\",\"th\",\"no\",\"bg\",\"sk\",\"he\",\"ca\",\"lt\",\"hi\",\"et\",\"sl\",\"lv\",\"hr\",\"sr\",\"bn\",\"ta\",\"az\",\"is\",\"sq\",\"ka\",\"ur\",\"hy\",\"mk\",\"gl\",\"kk\",\"eu\",\"ml\",\"be\",\"mr\",\"ne\",\"ms\",\"mn\",\"my\",\"tl\",\"gu\",\"te\",\"si\",\"kn\",\"af\",\"tg\",\"tt\",\"nn\",\"km\",\"eo\",\"cy\",\"pa\",\"or\",\"ky\",\"sw\",\"mt\",\"ga\",\"la\",\"ckb\",\"mg\",\"ps\",\"sh\",\"ku\",\"ceb\",\"am\",\"bo\",\"lo\",\"lb\",\"ba\",\"dv\",\"arz\",\"yi\",\"nds\",\"pms\",\"fy\",\"br\",\"uz\",\"ug\",\"mhr\",\"as\",\"hsb\",\"tk\",\"gd\",\"azb\",\"bs\",\"sa\",\"als\",\"kv\",\"war\",\"krc\",\"ast\",\"oc\",\"io\",\"ia\",\"ie\",\"vec\",\"mwl\",\"gv\",\"sd\",\"an\",\"li\",\"qu\",\"en\",\"none\",\"ru\",\"de\",\"zh\",\"ja\",\"fr\",\"es\",\"it\",\"pt\",\"nl\",\"pl\",\"cs\",\"tr\",\"vi\",\"sv\",\"id\",\"fa\",\"ar\",\"ko\",\"hu\",\"el\",\"uk\",\"ro\",\"fi\",\"da\",\"th\",\"no\",\"bg\",\"sk\",\"he\",\"ca\",\"lt\",\"hi\",\"et\",\"sl\",\"lv\",\"hr\",\"sr\",\"bn\",\"ta\",\"az\",\"is\",\"sq\",\"ka\",\"ur\",\"hy\",\"mk\",\"gl\",\"kk\",\"eu\",\"ml\",\"be\",\"mr\",\"ne\",\"ms\",\"mn\",\"my\",\"tl\",\"gu\",\"te\",\"si\",\"kn\",\"af\",\"tg\",\"tt\",\"nn\",\"km\",\"eo\",\"cy\",\"pa\",\"or\",\"ky\",\"sw\",\"mt\",\"ga\",\"la\",\"ckb\",\"mg\",\"ps\",\"sh\",\"ku\",\"ceb\",\"am\",\"bo\",\"lo\",\"lb\",\"ba\",\"dv\",\"arz\",\"yi\",\"nds\",\"pms\",\"fy\",\"br\",\"uz\",\"ug\",\"mhr\",\"as\",\"hsb\",\"tk\",\"gd\",\"azb\",\"bs\",\"sa\",\"als\",\"kv\",\"war\",\"krc\",\"ast\",\"oc\",\"io\",\"ia\",\"ie\",\"vec\",\"mwl\",\"gv\",\"sd\",\"an\",\"li\",\"qu\",\"en\",\"none\",\"ru\",\"de\",\"zh\",\"ja\",\"fr\",\"es\",\"it\",\"pt\",\"nl\",\"pl\",\"cs\",\"tr\",\"vi\",\"sv\",\"id\",\"fa\",\"ar\",\"ko\",\"hu\",\"el\",\"uk\",\"ro\",\"fi\",\"da\",\"th\",\"no\",\"bg\",\"sk\",\"he\",\"ca\",\"lt\",\"hi\",\"et\",\"sl\",\"lv\",\"hr\",\"sr\",\"bn\",\"ta\",\"az\",\"is\",\"sq\",\"ka\",\"ur\",\"hy\",\"mk\",\"gl\",\"kk\",\"eu\",\"ml\",\"be\",\"mr\",\"ne\",\"ms\",\"mn\",\"my\",\"tl\",\"gu\",\"te\",\"si\",\"kn\",\"af\",\"tg\",\"tt\",\"nn\",\"km\",\"eo\",\"cy\",\"pa\",\"or\",\"ky\",\"sw\",\"mt\",\"ga\",\"la\",\"ckb\",\"mg\",\"ps\",\"sh\",\"ku\",\"ceb\",\"am\",\"bo\",\"lo\",\"lb\",\"ba\",\"dv\",\"arz\",\"yi\",\"nds\",\"pms\",\"fy\",\"br\",\"uz\",\"ug\",\"mhr\",\"as\",\"hsb\",\"tk\",\"gd\",\"azb\",\"bs\",\"sa\",\"als\",\"kv\",\"war\",\"krc\",\"ast\",\"oc\",\"io\",\"ia\",\"ie\",\"vec\",\"mwl\",\"gv\",\"sd\",\"an\",\"li\",\"qu\",\"en\",\"none\",\"ru\",\"de\",\"zh\",\"ja\",\"fr\",\"es\",\"it\",\"pt\",\"nl\",\"pl\",\"cs\",\"tr\",\"vi\",\"sv\",\"id\",\"fa\",\"ar\",\"ko\",\"hu\",\"el\",\"uk\",\"ro\",\"fi\",\"da\",\"th\",\"no\",\"bg\",\"sk\",\"he\",\"ca\",\"lt\",\"hi\",\"et\",\"sl\",\"lv\",\"hr\",\"sr\",\"bn\",\"ta\",\"az\",\"is\",\"sq\",\"ka\",\"ur\",\"hy\",\"mk\",\"gl\",\"kk\",\"eu\",\"ml\",\"be\",\"mr\",\"ne\",\"ms\",\"mn\",\"my\",\"tl\",\"gu\",\"te\",\"si\",\"kn\",\"af\",\"tg\",\"tt\",\"nn\",\"km\",\"eo\",\"cy\",\"pa\",\"or\",\"ky\",\"sw\",\"mt\",\"ga\",\"la\",\"ckb\",\"mg\",\"ps\",\"sh\",\"ku\",\"ceb\",\"am\",\"bo\",\"lo\",\"lb\",\"ba\",\"dv\",\"arz\",\"yi\",\"nds\",\"pms\",\"fy\",\"br\",\"uz\",\"ug\",\"mhr\",\"as\",\"hsb\",\"tk\",\"gd\",\"azb\",\"bs\",\"sa\",\"als\",\"kv\",\"war\",\"krc\",\"ast\",\"oc\",\"io\",\"ia\",\"ie\",\"vec\",\"mwl\",\"gv\",\"sd\",\"an\",\"li\",\"qu\",\"en\",\"none\",\"ru\",\"de\",\"zh\",\"ja\",\"fr\",\"es\",\"it\",\"pt\",\"nl\",\"pl\",\"cs\",\"tr\",\"vi\",\"sv\",\"id\",\"fa\",\"ar\",\"ko\",\"hu\",\"el\",\"uk\",\"ro\",\"fi\",\"da\",\"th\",\"no\",\"bg\",\"sk\",\"he\",\"ca\",\"lt\",\"hi\",\"et\",\"sl\",\"lv\",\"hr\",\"sr\",\"bn\",\"ta\",\"az\",\"is\",\"sq\",\"ka\",\"ur\",\"hy\",\"mk\",\"gl\",\"kk\",\"eu\",\"ml\",\"be\",\"mr\",\"ne\",\"ms\",\"mn\",\"my\",\"tl\",\"gu\",\"te\",\"si\",\"kn\",\"af\",\"tg\",\"tt\",\"nn\",\"km\",\"eo\",\"cy\",\"pa\",\"or\",\"ky\",\"sw\",\"mt\",\"ga\",\"la\",\"ckb\",\"mg\",\"ps\",\"sh\",\"ku\",\"ceb\",\"am\",\"bo\",\"lo\",\"lb\",\"ba\",\"dv\",\"arz\",\"yi\",\"nds\",\"pms\",\"fy\",\"br\",\"uz\",\"ug\",\"mhr\",\"as\",\"hsb\",\"tk\",\"gd\",\"azb\",\"bs\",\"sa\",\"als\",\"kv\",\"war\",\"krc\",\"ast\",\"oc\",\"io\",\"ia\",\"ie\",\"vec\",\"mwl\",\"gv\",\"sd\",\"an\",\"li\",\"qu\",\"en\",\"none\",\"ru\",\"de\",\"zh\",\"ja\",\"fr\",\"es\",\"it\",\"pt\",\"nl\",\"pl\",\"cs\",\"tr\",\"vi\",\"sv\",\"id\",\"fa\",\"ar\",\"ko\",\"hu\",\"el\",\"uk\",\"ro\",\"fi\",\"da\",\"th\",\"no\",\"bg\",\"sk\",\"he\",\"ca\",\"lt\",\"hi\",\"et\",\"sl\",\"lv\",\"hr\",\"sr\",\"bn\",\"ta\",\"az\",\"is\",\"sq\",\"ka\",\"ur\",\"hy\",\"mk\",\"gl\",\"kk\",\"eu\",\"ml\",\"be\",\"mr\",\"ne\",\"ms\",\"mn\",\"my\",\"tl\",\"gu\",\"te\",\"si\",\"kn\",\"af\",\"tg\",\"tt\",\"nn\",\"km\",\"eo\",\"cy\",\"pa\",\"or\",\"ky\",\"sw\",\"mt\",\"ga\",\"la\",\"ckb\",\"mg\",\"ps\",\"sh\",\"ku\",\"ceb\",\"am\",\"bo\",\"lo\",\"lb\",\"ba\",\"dv\",\"arz\",\"yi\",\"nds\",\"pms\",\"fy\",\"br\",\"uz\",\"ug\",\"mhr\",\"as\",\"hsb\",\"tk\",\"gd\",\"azb\",\"bs\",\"sa\",\"als\",\"kv\",\"war\",\"krc\",\"ast\",\"oc\",\"io\",\"ia\",\"ie\",\"vec\",\"mwl\",\"gv\",\"sd\",\"an\",\"li\",\"qu\",\"en\",\"none\",\"ru\",\"de\",\"zh\",\"ja\",\"fr\",\"es\",\"it\",\"pt\",\"nl\",\"pl\",\"cs\",\"tr\",\"vi\",\"sv\",\"id\",\"fa\",\"ar\",\"ko\",\"hu\",\"el\",\"uk\",\"ro\",\"fi\",\"da\",\"th\",\"no\",\"bg\",\"sk\",\"he\",\"ca\",\"lt\",\"hi\",\"et\",\"sl\",\"lv\",\"hr\",\"sr\",\"bn\",\"ta\",\"az\",\"is\",\"sq\",\"ka\",\"ur\",\"hy\",\"mk\",\"gl\",\"kk\",\"eu\",\"ml\",\"be\",\"mr\",\"ne\",\"ms\",\"mn\",\"my\",\"tl\",\"gu\",\"te\",\"si\",\"kn\",\"af\",\"tg\",\"tt\",\"nn\",\"km\",\"eo\",\"cy\",\"pa\",\"or\",\"ky\",\"sw\",\"mt\",\"ga\",\"la\",\"ckb\",\"mg\",\"ps\",\"sh\",\"ku\",\"ceb\",\"am\",\"bo\",\"lo\",\"lb\",\"ba\",\"dv\",\"arz\",\"yi\",\"nds\",\"pms\",\"fy\",\"br\",\"uz\",\"ug\",\"mhr\",\"as\",\"hsb\",\"tk\",\"gd\",\"azb\",\"bs\",\"sa\",\"als\",\"kv\",\"war\",\"krc\",\"ast\",\"oc\",\"io\",\"ia\",\"ie\",\"vec\",\"mwl\",\"gv\",\"sd\",\"an\",\"li\",\"qu\",\"en\",\"none\",\"ru\",\"de\",\"zh\",\"ja\",\"fr\",\"es\",\"it\",\"pt\",\"nl\",\"pl\",\"cs\",\"tr\",\"vi\",\"sv\",\"id\",\"fa\",\"ar\",\"ko\",\"hu\",\"el\",\"uk\",\"ro\",\"fi\",\"da\",\"th\",\"no\",\"bg\",\"sk\",\"he\",\"ca\",\"lt\",\"hi\",\"et\",\"sl\",\"lv\",\"hr\",\"sr\",\"bn\",\"ta\",\"az\",\"is\",\"sq\",\"ka\",\"ur\",\"hy\",\"mk\",\"gl\",\"kk\",\"eu\",\"ml\",\"be\",\"mr\",\"ne\",\"ms\",\"mn\",\"my\",\"tl\",\"gu\",\"te\",\"si\",\"kn\",\"af\",\"tg\",\"tt\",\"nn\",\"km\",\"eo\",\"cy\",\"pa\",\"or\",\"ky\",\"sw\",\"mt\",\"ga\",\"la\",\"ckb\",\"mg\",\"ps\",\"sh\",\"ku\",\"ceb\",\"am\",\"bo\",\"lo\",\"lb\",\"ba\",\"dv\",\"arz\",\"yi\",\"nds\",\"pms\",\"fy\",\"br\",\"uz\",\"ug\",\"mhr\",\"as\",\"hsb\",\"tk\",\"gd\",\"azb\",\"bs\",\"sa\",\"als\",\"kv\",\"war\",\"krc\",\"ast\",\"oc\",\"io\",\"ia\",\"ie\",\"vec\",\"mwl\",\"gv\",\"sd\",\"an\",\"li\",\"qu\",\"en\",\"none\",\"ru\",\"de\",\"zh\",\"ja\",\"fr\",\"es\",\"it\",\"pt\",\"nl\",\"pl\",\"cs\",\"tr\",\"vi\",\"sv\",\"id\",\"fa\",\"ar\",\"ko\",\"hu\",\"el\",\"uk\",\"ro\",\"fi\",\"da\",\"th\",\"no\",\"bg\",\"sk\",\"he\",\"ca\",\"lt\",\"hi\",\"et\",\"sl\",\"lv\",\"hr\",\"sr\",\"bn\",\"ta\",\"az\",\"is\",\"sq\",\"ka\",\"ur\",\"hy\",\"mk\",\"gl\",\"kk\",\"eu\",\"ml\",\"be\",\"mr\",\"ne\",\"ms\",\"mn\",\"my\",\"tl\",\"gu\",\"te\",\"si\",\"kn\",\"af\",\"tg\",\"tt\",\"nn\",\"km\",\"eo\",\"cy\",\"pa\",\"or\",\"ky\",\"sw\",\"mt\",\"ga\",\"la\",\"ckb\",\"mg\",\"ps\",\"sh\",\"ku\",\"ceb\",\"am\",\"bo\",\"lo\",\"lb\",\"ba\",\"dv\",\"arz\",\"yi\",\"nds\",\"pms\",\"fy\",\"br\",\"uz\",\"ug\",\"mhr\",\"as\",\"hsb\",\"tk\",\"gd\",\"azb\",\"bs\",\"sa\",\"als\",\"kv\",\"war\",\"krc\",\"ast\",\"oc\",\"io\",\"ia\",\"ie\",\"vec\",\"mwl\",\"gv\",\"sd\",\"an\",\"li\",\"qu\",\"en\",\"none\",\"ru\",\"de\",\"zh\",\"ja\",\"fr\",\"es\",\"it\",\"pt\",\"nl\",\"pl\",\"cs\",\"tr\",\"vi\",\"sv\",\"id\",\"fa\",\"ar\",\"ko\",\"hu\",\"el\",\"uk\",\"ro\",\"fi\",\"da\",\"th\",\"no\",\"bg\",\"sk\",\"he\",\"ca\",\"lt\",\"hi\",\"et\",\"sl\",\"lv\",\"hr\",\"sr\",\"bn\",\"ta\",\"az\",\"is\",\"sq\",\"ka\",\"ur\",\"hy\",\"mk\",\"gl\",\"kk\",\"eu\",\"ml\",\"be\",\"mr\",\"ne\",\"ms\",\"mn\",\"my\",\"tl\",\"gu\",\"te\",\"si\",\"kn\",\"af\",\"tg\",\"tt\",\"nn\",\"km\",\"eo\",\"cy\",\"pa\",\"or\",\"ky\",\"sw\",\"mt\",\"ga\",\"la\",\"ckb\",\"mg\",\"ps\",\"sh\",\"ku\",\"ceb\",\"am\",\"bo\",\"lo\",\"lb\",\"ba\",\"dv\",\"arz\",\"yi\",\"nds\",\"pms\",\"fy\",\"br\",\"uz\",\"ug\",\"mhr\",\"as\",\"hsb\",\"tk\",\"gd\",\"azb\",\"bs\",\"sa\",\"als\",\"kv\",\"war\",\"krc\",\"ast\",\"oc\",\"io\",\"ia\",\"ie\",\"vec\",\"mwl\",\"gv\",\"sd\",\"an\",\"li\",\"qu\",\"en\",\"none\",\"ru\",\"de\",\"zh\",\"ja\",\"fr\",\"es\",\"it\",\"pt\",\"nl\",\"pl\",\"cs\",\"tr\",\"vi\",\"sv\",\"id\",\"fa\",\"ar\",\"ko\",\"hu\",\"el\",\"uk\",\"ro\",\"fi\",\"da\",\"th\",\"no\",\"bg\",\"sk\",\"he\",\"ca\",\"lt\",\"hi\",\"et\",\"sl\",\"lv\",\"hr\",\"sr\",\"bn\",\"ta\",\"az\",\"is\",\"sq\",\"ka\",\"ur\",\"hy\",\"mk\",\"gl\",\"kk\",\"eu\",\"ml\",\"be\",\"mr\",\"ne\",\"ms\",\"mn\",\"my\",\"tl\",\"gu\",\"te\",\"si\",\"kn\",\"af\",\"tg\",\"tt\",\"nn\",\"km\",\"eo\",\"cy\",\"pa\",\"or\",\"ky\",\"sw\",\"mt\",\"ga\",\"la\",\"ckb\",\"mg\",\"ps\",\"sh\",\"ku\",\"ceb\",\"am\",\"bo\",\"lo\",\"lb\",\"ba\",\"dv\",\"arz\",\"yi\",\"nds\",\"pms\",\"fy\",\"br\",\"uz\",\"ug\",\"mhr\",\"as\",\"hsb\",\"tk\",\"gd\",\"azb\",\"bs\",\"sa\",\"als\",\"kv\",\"war\",\"krc\",\"ast\",\"oc\",\"io\",\"ia\",\"ie\",\"vec\",\"mwl\",\"gv\",\"sd\",\"an\",\"li\",\"qu\",\"en\",\"none\",\"ru\",\"de\",\"zh\",\"ja\",\"fr\",\"es\",\"it\",\"pt\",\"nl\",\"pl\",\"cs\",\"tr\",\"vi\",\"sv\",\"id\",\"fa\",\"ar\",\"ko\",\"hu\",\"el\",\"uk\",\"ro\",\"fi\",\"da\",\"th\",\"no\",\"bg\",\"sk\",\"he\",\"ca\",\"lt\",\"hi\",\"et\",\"sl\",\"lv\",\"hr\",\"sr\",\"bn\",\"ta\",\"az\",\"is\",\"sq\",\"ka\",\"ur\",\"hy\",\"mk\",\"gl\",\"kk\",\"eu\",\"ml\",\"be\",\"mr\",\"ne\",\"ms\",\"mn\",\"my\",\"tl\",\"gu\",\"te\",\"si\",\"kn\",\"af\",\"tg\",\"tt\",\"nn\",\"km\",\"eo\",\"cy\",\"pa\",\"or\",\"ky\",\"sw\",\"mt\",\"ga\",\"la\",\"ckb\",\"mg\",\"ps\",\"sh\",\"ku\",\"ceb\",\"am\",\"bo\",\"lo\",\"lb\",\"ba\",\"dv\",\"arz\",\"yi\",\"nds\",\"pms\",\"fy\",\"br\",\"uz\",\"ug\",\"mhr\",\"as\",\"hsb\",\"tk\",\"gd\",\"azb\",\"bs\",\"sa\",\"als\",\"kv\",\"war\",\"krc\",\"ast\",\"oc\",\"io\",\"ia\",\"ie\",\"vec\",\"mwl\",\"gv\",\"sd\",\"an\",\"li\",\"qu\",\"en\",\"none\",\"ru\",\"de\",\"zh\",\"ja\",\"fr\",\"es\",\"it\",\"pt\",\"nl\",\"pl\",\"cs\",\"tr\",\"vi\",\"sv\",\"id\",\"fa\",\"ar\",\"ko\",\"hu\",\"el\",\"uk\",\"ro\",\"fi\",\"da\",\"th\",\"no\",\"bg\",\"sk\",\"he\",\"ca\",\"lt\",\"hi\",\"et\",\"sl\",\"lv\",\"hr\",\"sr\",\"bn\",\"ta\",\"az\",\"is\",\"sq\",\"ka\",\"ur\",\"hy\",\"mk\",\"gl\",\"kk\",\"eu\",\"ml\",\"be\",\"mr\",\"ne\",\"ms\",\"mn\",\"my\",\"tl\",\"gu\",\"te\",\"si\",\"kn\",\"af\",\"tg\",\"tt\",\"nn\",\"km\",\"eo\",\"cy\",\"pa\",\"or\",\"ky\",\"sw\",\"mt\",\"ga\",\"la\",\"ckb\",\"mg\",\"ps\",\"sh\",\"ku\",\"ceb\",\"am\",\"bo\",\"lo\",\"lb\",\"ba\",\"dv\",\"arz\",\"yi\",\"nds\",\"pms\",\"fy\",\"br\",\"uz\",\"ug\",\"mhr\",\"as\",\"hsb\",\"tk\",\"gd\",\"azb\",\"bs\",\"sa\",\"als\",\"kv\",\"war\",\"krc\",\"ast\",\"oc\",\"io\",\"ia\",\"ie\",\"vec\",\"mwl\",\"gv\",\"sd\",\"an\",\"li\",\"qu\",\"en\",\"none\",\"ru\",\"de\",\"zh\",\"ja\",\"fr\",\"es\",\"it\",\"pt\",\"nl\",\"pl\",\"cs\",\"tr\",\"vi\",\"sv\",\"id\",\"fa\",\"ar\",\"ko\",\"hu\",\"el\",\"uk\",\"ro\",\"fi\",\"da\",\"th\",\"no\",\"bg\",\"sk\",\"he\",\"ca\",\"lt\",\"hi\",\"et\",\"sl\",\"lv\",\"hr\",\"sr\",\"bn\",\"ta\",\"az\",\"is\",\"sq\",\"ka\",\"ur\",\"hy\",\"mk\",\"gl\",\"kk\",\"eu\",\"ml\",\"be\",\"mr\",\"ne\",\"ms\",\"mn\",\"my\",\"tl\",\"gu\",\"te\",\"si\",\"kn\",\"af\",\"tg\",\"tt\",\"nn\",\"km\",\"eo\",\"cy\",\"pa\",\"or\",\"ky\",\"sw\",\"mt\",\"ga\",\"la\",\"ckb\",\"mg\",\"ps\",\"sh\",\"ku\",\"ceb\",\"am\",\"bo\",\"lo\",\"lb\",\"ba\",\"dv\",\"arz\",\"yi\",\"nds\",\"pms\",\"fy\",\"br\",\"uz\",\"ug\",\"mhr\",\"as\",\"hsb\",\"tk\",\"gd\",\"azb\",\"bs\",\"sa\",\"als\",\"kv\",\"war\",\"krc\",\"ast\",\"oc\",\"io\",\"ia\",\"ie\",\"vec\",\"mwl\",\"gv\",\"sd\",\"an\",\"li\",\"qu\",\"en\",\"none\",\"ru\",\"de\",\"zh\",\"ja\",\"fr\",\"es\",\"it\",\"pt\",\"nl\",\"pl\",\"cs\",\"tr\",\"vi\",\"sv\",\"id\",\"fa\",\"ar\",\"ko\",\"hu\",\"el\",\"uk\",\"ro\",\"fi\",\"da\",\"th\",\"no\",\"bg\",\"sk\",\"he\",\"ca\",\"lt\",\"hi\",\"et\",\"sl\",\"lv\",\"hr\",\"sr\",\"bn\",\"ta\",\"az\",\"is\",\"sq\",\"ka\",\"ur\",\"hy\",\"mk\",\"gl\",\"kk\",\"eu\",\"ml\",\"be\",\"mr\",\"ne\",\"ms\",\"mn\",\"my\",\"tl\",\"gu\",\"te\",\"si\",\"kn\",\"af\",\"tg\",\"tt\",\"nn\",\"km\",\"eo\",\"cy\",\"pa\",\"or\",\"ky\",\"sw\",\"mt\",\"ga\",\"la\",\"ckb\",\"mg\",\"ps\",\"sh\",\"ku\",\"ceb\",\"am\",\"bo\",\"lo\",\"lb\",\"ba\",\"dv\",\"arz\",\"yi\",\"nds\",\"pms\",\"fy\",\"br\",\"uz\",\"ug\",\"mhr\",\"as\",\"hsb\",\"tk\",\"gd\",\"azb\",\"bs\",\"sa\",\"als\",\"kv\",\"war\",\"krc\",\"ast\",\"oc\",\"io\",\"ia\",\"ie\",\"vec\",\"mwl\",\"gv\",\"sd\",\"an\",\"li\",\"qu\",\"en\",\"none\",\"ru\",\"de\",\"zh\",\"ja\",\"fr\",\"es\",\"it\",\"pt\",\"nl\",\"pl\",\"cs\",\"tr\",\"vi\",\"sv\",\"id\",\"fa\",\"ar\",\"ko\",\"hu\",\"el\",\"uk\",\"ro\",\"fi\",\"da\",\"th\",\"no\",\"bg\",\"sk\",\"he\",\"ca\",\"lt\",\"hi\",\"et\",\"sl\",\"lv\",\"hr\",\"sr\",\"bn\",\"ta\",\"az\",\"is\",\"sq\",\"ka\",\"ur\",\"hy\",\"mk\",\"gl\",\"kk\",\"eu\",\"ml\",\"be\",\"mr\",\"ne\",\"ms\",\"mn\",\"my\",\"tl\",\"gu\",\"te\",\"si\",\"kn\",\"af\",\"tg\",\"tt\",\"nn\",\"km\",\"eo\",\"cy\",\"pa\",\"or\",\"ky\",\"sw\",\"mt\",\"ga\",\"la\",\"ckb\",\"mg\",\"ps\",\"sh\",\"ku\",\"ceb\",\"am\",\"bo\",\"lo\",\"lb\",\"ba\",\"dv\",\"arz\",\"yi\",\"nds\",\"pms\",\"fy\",\"br\",\"uz\",\"ug\",\"mhr\",\"as\",\"hsb\",\"tk\",\"gd\",\"azb\",\"bs\",\"sa\",\"als\",\"kv\",\"war\",\"krc\",\"ast\",\"oc\",\"io\",\"ia\",\"ie\",\"vec\",\"mwl\",\"gv\",\"sd\",\"an\",\"li\",\"qu\",\"en\",\"none\",\"ru\",\"de\",\"zh\",\"ja\",\"fr\",\"es\",\"it\",\"pt\",\"nl\",\"pl\",\"cs\",\"tr\",\"vi\",\"sv\",\"id\",\"fa\",\"ar\",\"ko\",\"hu\",\"el\",\"uk\",\"ro\",\"fi\",\"da\",\"th\",\"no\",\"bg\",\"sk\",\"he\",\"ca\",\"lt\",\"hi\",\"et\",\"sl\",\"lv\",\"hr\",\"sr\",\"bn\",\"ta\",\"az\",\"is\",\"sq\",\"ka\",\"ur\",\"hy\",\"mk\",\"gl\",\"kk\",\"eu\",\"ml\",\"be\",\"mr\",\"ne\",\"ms\",\"mn\",\"my\",\"tl\",\"gu\",\"te\",\"si\",\"kn\",\"af\",\"tg\",\"tt\",\"nn\",\"km\",\"eo\",\"cy\",\"pa\",\"or\",\"ky\",\"sw\",\"mt\",\"ga\",\"la\",\"ckb\",\"mg\",\"ps\",\"sh\",\"ku\",\"ceb\",\"am\",\"bo\",\"lo\",\"lb\",\"ba\",\"dv\",\"arz\",\"yi\",\"nds\",\"pms\",\"fy\",\"br\",\"uz\",\"ug\",\"mhr\",\"as\",\"hsb\",\"tk\",\"gd\",\"azb\",\"bs\",\"sa\",\"als\",\"kv\",\"war\",\"krc\",\"ast\",\"oc\",\"io\",\"ia\",\"ie\",\"vec\",\"mwl\",\"gv\",\"sd\",\"an\",\"li\",\"qu\",\"en\",\"none\",\"ru\",\"de\",\"zh\",\"ja\",\"fr\",\"es\",\"it\",\"pt\",\"nl\",\"pl\",\"cs\",\"tr\",\"vi\",\"sv\",\"id\",\"fa\",\"ar\",\"ko\",\"hu\",\"el\",\"uk\",\"ro\",\"fi\",\"da\",\"th\",\"no\",\"bg\",\"sk\",\"he\",\"ca\",\"lt\",\"hi\",\"et\",\"sl\",\"lv\",\"hr\",\"sr\",\"bn\",\"ta\",\"az\",\"is\",\"sq\",\"ka\",\"ur\",\"hy\",\"mk\",\"gl\",\"kk\",\"eu\",\"ml\",\"be\",\"mr\",\"ne\",\"ms\",\"mn\",\"my\",\"tl\",\"gu\",\"te\",\"si\",\"kn\",\"af\",\"tg\",\"tt\",\"nn\",\"km\",\"eo\",\"cy\",\"pa\",\"or\",\"ky\",\"sw\",\"mt\",\"ga\",\"la\",\"ckb\",\"mg\",\"ps\",\"sh\",\"ku\",\"ceb\",\"am\",\"bo\",\"lo\",\"lb\",\"ba\",\"dv\",\"arz\",\"yi\",\"nds\",\"pms\",\"fy\",\"br\",\"uz\",\"ug\",\"mhr\",\"as\",\"hsb\",\"tk\",\"gd\",\"azb\",\"bs\",\"sa\",\"als\",\"kv\",\"war\",\"krc\",\"ast\",\"oc\",\"io\",\"ia\",\"ie\",\"vec\",\"mwl\",\"gv\",\"sd\",\"an\",\"li\",\"qu\",\"en\",\"none\",\"ru\",\"de\",\"zh\",\"ja\",\"fr\",\"es\",\"it\",\"pt\",\"nl\",\"pl\",\"cs\",\"tr\",\"vi\",\"sv\",\"id\",\"fa\",\"ar\",\"ko\",\"hu\",\"el\",\"uk\",\"ro\",\"fi\",\"da\",\"th\",\"no\",\"bg\",\"sk\",\"he\",\"ca\",\"lt\",\"hi\",\"et\",\"sl\",\"lv\",\"hr\",\"sr\",\"bn\",\"ta\",\"az\",\"is\",\"sq\",\"ka\",\"ur\",\"hy\",\"mk\",\"gl\",\"kk\",\"eu\",\"ml\",\"be\",\"mr\",\"ne\",\"ms\",\"mn\",\"my\",\"tl\",\"gu\",\"te\",\"si\",\"kn\",\"af\",\"tg\",\"tt\",\"nn\",\"km\",\"eo\",\"cy\",\"pa\",\"or\",\"ky\",\"sw\",\"mt\",\"ga\",\"la\",\"ckb\",\"mg\",\"ps\",\"sh\",\"ku\",\"ceb\",\"am\",\"bo\",\"lo\",\"lb\",\"ba\",\"dv\",\"arz\",\"yi\",\"nds\",\"pms\",\"fy\",\"br\",\"uz\",\"ug\",\"mhr\",\"as\",\"hsb\",\"tk\",\"gd\",\"azb\",\"bs\",\"sa\",\"als\",\"kv\",\"war\",\"krc\",\"ast\",\"oc\",\"io\",\"ia\",\"ie\",\"vec\",\"mwl\",\"gv\",\"sd\",\"an\",\"li\",\"qu\",\"en\",\"none\",\"ru\",\"de\",\"zh\",\"ja\",\"fr\",\"es\",\"it\",\"pt\",\"nl\",\"pl\",\"cs\",\"tr\",\"vi\",\"sv\",\"id\",\"fa\",\"ar\",\"ko\",\"hu\",\"el\",\"uk\",\"ro\",\"fi\",\"da\",\"th\",\"no\",\"bg\",\"sk\",\"he\",\"ca\",\"lt\",\"hi\",\"et\",\"sl\",\"lv\",\"hr\",\"sr\",\"bn\",\"ta\",\"az\",\"is\",\"sq\",\"ka\",\"ur\",\"hy\",\"mk\",\"gl\",\"kk\",\"eu\",\"ml\",\"be\",\"mr\",\"ne\",\"ms\",\"mn\",\"my\",\"tl\",\"gu\",\"te\",\"si\",\"kn\",\"af\",\"tg\",\"tt\",\"nn\",\"km\",\"eo\",\"cy\",\"pa\",\"or\",\"ky\",\"sw\",\"mt\",\"ga\",\"la\",\"ckb\",\"mg\",\"ps\",\"sh\",\"ku\",\"ceb\",\"am\",\"bo\",\"lo\",\"lb\",\"ba\",\"dv\",\"arz\",\"yi\",\"nds\",\"pms\",\"fy\",\"br\",\"uz\",\"ug\",\"mhr\",\"as\",\"hsb\",\"tk\",\"gd\",\"azb\",\"bs\",\"sa\",\"als\",\"kv\",\"war\",\"krc\",\"ast\",\"oc\",\"io\",\"ia\",\"ie\",\"vec\",\"mwl\",\"gv\",\"sd\",\"an\",\"li\",\"qu\",\"en\",\"none\",\"ru\",\"de\",\"zh\",\"ja\",\"fr\",\"es\",\"it\",\"pt\",\"nl\",\"pl\",\"cs\",\"tr\",\"vi\",\"sv\",\"id\",\"fa\",\"ar\",\"ko\",\"hu\",\"el\",\"uk\",\"ro\",\"fi\",\"da\",\"th\",\"no\",\"bg\",\"sk\",\"he\",\"ca\",\"lt\",\"hi\",\"et\",\"sl\",\"lv\",\"hr\",\"sr\",\"bn\",\"ta\",\"az\",\"is\",\"sq\",\"ka\",\"ur\",\"hy\",\"mk\",\"gl\",\"kk\",\"eu\",\"ml\",\"be\",\"mr\",\"ne\",\"ms\",\"mn\",\"my\",\"tl\",\"gu\",\"te\",\"si\",\"kn\",\"af\",\"tg\",\"tt\",\"nn\",\"km\",\"eo\",\"cy\",\"pa\",\"or\",\"ky\",\"sw\",\"mt\",\"ga\",\"la\",\"ckb\",\"mg\",\"ps\",\"sh\",\"ku\",\"ceb\",\"am\",\"bo\",\"lo\",\"lb\",\"ba\",\"dv\",\"arz\",\"yi\",\"nds\",\"pms\",\"fy\",\"br\",\"uz\",\"ug\",\"mhr\",\"as\",\"hsb\",\"tk\",\"gd\",\"azb\",\"bs\",\"sa\",\"als\",\"kv\",\"war\",\"krc\",\"ast\",\"oc\",\"io\",\"ia\",\"ie\",\"vec\",\"mwl\",\"gv\",\"sd\",\"an\",\"li\",\"qu\",\"en\",\"none\",\"ru\",\"de\",\"zh\",\"ja\",\"fr\",\"es\",\"it\",\"pt\",\"nl\",\"pl\",\"cs\",\"tr\",\"vi\",\"sv\",\"id\",\"fa\",\"ar\",\"ko\",\"hu\",\"el\",\"uk\",\"ro\",\"fi\",\"da\",\"th\",\"no\",\"bg\",\"sk\",\"he\",\"ca\",\"lt\",\"hi\",\"et\",\"sl\",\"lv\",\"hr\",\"sr\",\"bn\",\"ta\",\"az\",\"is\",\"sq\",\"ka\",\"ur\",\"hy\",\"mk\",\"gl\",\"kk\",\"eu\",\"ml\",\"be\",\"mr\",\"ne\",\"ms\",\"mn\",\"my\",\"tl\",\"gu\",\"te\",\"si\",\"kn\",\"af\",\"tg\",\"tt\",\"nn\",\"km\",\"eo\",\"cy\",\"pa\",\"or\",\"ky\",\"sw\",\"mt\",\"ga\",\"la\",\"ckb\",\"mg\",\"ps\",\"sh\",\"ku\",\"ceb\",\"am\",\"bo\",\"lo\",\"lb\",\"ba\",\"dv\",\"arz\",\"yi\",\"nds\",\"pms\",\"fy\",\"br\",\"uz\",\"ug\",\"mhr\",\"as\",\"hsb\",\"tk\",\"gd\",\"azb\",\"bs\",\"sa\",\"als\",\"kv\",\"war\",\"krc\",\"ast\",\"oc\",\"io\",\"ia\",\"ie\",\"vec\",\"mwl\",\"gv\",\"sd\",\"an\",\"li\",\"qu\",\"en\",\"none\",\"ru\",\"de\",\"zh\",\"ja\",\"fr\",\"es\",\"it\",\"pt\",\"nl\",\"pl\",\"cs\",\"tr\",\"vi\",\"sv\",\"id\",\"fa\",\"ar\",\"ko\",\"hu\",\"el\",\"uk\",\"ro\",\"fi\",\"da\",\"th\",\"no\",\"bg\",\"sk\",\"he\",\"ca\",\"lt\",\"hi\",\"et\",\"sl\",\"lv\",\"hr\",\"sr\",\"bn\",\"ta\",\"az\",\"is\",\"sq\",\"ka\",\"ur\",\"hy\",\"mk\",\"gl\",\"kk\",\"eu\",\"ml\",\"be\",\"mr\",\"ne\",\"ms\",\"mn\",\"my\",\"tl\",\"gu\",\"te\",\"si\",\"kn\",\"af\",\"tg\",\"tt\",\"nn\",\"km\",\"eo\",\"cy\",\"pa\",\"or\",\"ky\",\"sw\",\"mt\",\"ga\",\"la\",\"ckb\",\"mg\",\"ps\",\"sh\",\"ku\",\"ceb\",\"am\",\"bo\",\"lo\",\"lb\",\"ba\",\"dv\",\"arz\",\"yi\",\"nds\",\"pms\",\"fy\",\"br\",\"uz\",\"ug\",\"mhr\",\"as\",\"hsb\",\"tk\",\"gd\",\"azb\",\"bs\",\"sa\",\"als\",\"kv\",\"war\",\"krc\",\"ast\",\"oc\",\"io\",\"ia\",\"ie\",\"vec\",\"mwl\",\"gv\",\"sd\",\"an\",\"li\",\"qu\",\"en\",\"none\",\"ru\",\"de\",\"zh\",\"ja\",\"fr\",\"es\",\"it\",\"pt\",\"nl\",\"pl\",\"cs\",\"tr\",\"vi\",\"sv\",\"id\",\"fa\",\"ar\",\"ko\",\"hu\",\"el\",\"uk\",\"ro\",\"fi\",\"da\",\"th\",\"no\",\"bg\",\"sk\",\"he\",\"ca\",\"lt\",\"hi\",\"et\",\"sl\",\"lv\",\"hr\",\"sr\",\"bn\",\"ta\",\"az\",\"is\",\"sq\",\"ka\",\"ur\",\"hy\",\"mk\",\"gl\",\"kk\",\"eu\",\"ml\",\"be\",\"mr\",\"ne\",\"ms\",\"mn\",\"my\",\"tl\",\"gu\",\"te\",\"si\",\"kn\",\"af\",\"tg\",\"tt\",\"nn\",\"km\",\"eo\",\"cy\",\"pa\",\"or\",\"ky\",\"sw\",\"mt\",\"ga\",\"la\",\"ckb\",\"mg\",\"ps\",\"sh\",\"ku\",\"ceb\",\"am\",\"bo\",\"lo\",\"lb\",\"ba\",\"dv\",\"arz\",\"yi\",\"nds\",\"pms\",\"fy\",\"br\",\"uz\",\"ug\",\"mhr\",\"as\",\"hsb\",\"tk\",\"gd\",\"azb\",\"bs\",\"sa\",\"als\",\"kv\",\"war\",\"krc\",\"ast\",\"oc\",\"io\",\"ia\",\"ie\",\"vec\",\"mwl\",\"gv\",\"sd\",\"an\",\"li\",\"qu\",\"en\",\"none\",\"ru\",\"de\",\"zh\",\"ja\",\"fr\",\"es\",\"it\",\"pt\",\"nl\",\"pl\",\"cs\",\"tr\",\"vi\",\"sv\",\"id\",\"fa\",\"ar\",\"ko\",\"hu\",\"el\",\"uk\",\"ro\",\"fi\",\"da\",\"th\",\"no\",\"bg\",\"sk\",\"he\",\"ca\",\"lt\",\"hi\",\"et\",\"sl\",\"lv\",\"hr\",\"sr\",\"bn\",\"ta\",\"az\",\"is\",\"sq\",\"ka\",\"ur\",\"hy\",\"mk\",\"gl\",\"kk\",\"eu\",\"ml\",\"be\",\"mr\",\"ne\",\"ms\",\"mn\",\"my\",\"tl\",\"gu\",\"te\",\"si\",\"kn\",\"af\",\"tg\",\"tt\",\"nn\",\"km\",\"eo\",\"cy\",\"pa\",\"or\",\"ky\",\"sw\",\"mt\",\"ga\",\"la\",\"ckb\",\"mg\",\"ps\",\"sh\",\"ku\",\"ceb\",\"am\",\"bo\",\"lo\",\"lb\",\"ba\",\"dv\",\"arz\",\"yi\",\"nds\",\"pms\",\"fy\",\"br\",\"uz\",\"ug\",\"mhr\",\"as\",\"hsb\",\"tk\",\"gd\",\"azb\",\"bs\",\"sa\",\"als\",\"kv\",\"war\",\"krc\",\"ast\",\"oc\",\"io\",\"ia\",\"ie\",\"vec\",\"mwl\",\"gv\",\"sd\",\"an\",\"li\",\"qu\",\"en\",\"none\",\"ru\",\"de\",\"zh\",\"ja\",\"fr\",\"es\",\"it\",\"pt\",\"nl\",\"pl\",\"cs\",\"tr\",\"vi\",\"sv\",\"id\",\"fa\",\"ar\",\"ko\",\"hu\",\"el\",\"uk\",\"ro\",\"fi\",\"da\",\"th\",\"no\",\"bg\",\"sk\",\"he\",\"ca\",\"lt\",\"hi\",\"et\",\"sl\",\"lv\",\"hr\",\"sr\",\"bn\",\"ta\",\"az\",\"is\",\"sq\",\"ka\",\"ur\",\"hy\",\"mk\",\"gl\",\"kk\",\"eu\",\"ml\",\"be\",\"mr\",\"ne\",\"ms\",\"mn\",\"my\",\"tl\",\"gu\",\"te\",\"si\",\"kn\",\"af\",\"tg\",\"tt\",\"nn\",\"km\",\"eo\",\"cy\",\"pa\",\"or\",\"ky\",\"sw\",\"mt\",\"ga\",\"la\",\"ckb\",\"mg\",\"ps\",\"sh\",\"ku\",\"ceb\",\"am\",\"bo\",\"lo\",\"lb\",\"ba\",\"dv\",\"arz\",\"yi\",\"nds\",\"pms\",\"fy\",\"br\",\"uz\",\"ug\",\"mhr\",\"as\",\"hsb\",\"tk\",\"gd\",\"azb\",\"bs\",\"sa\",\"als\",\"kv\",\"war\",\"krc\",\"ast\",\"oc\",\"io\",\"ia\",\"ie\",\"vec\",\"mwl\",\"gv\",\"sd\",\"an\",\"li\",\"qu\",\"en\",\"none\",\"ru\",\"de\",\"zh\",\"ja\",\"fr\",\"es\",\"it\",\"pt\",\"nl\",\"pl\",\"cs\",\"tr\",\"vi\",\"sv\",\"id\",\"fa\",\"ar\",\"ko\",\"hu\",\"el\",\"uk\",\"ro\",\"fi\",\"da\",\"th\",\"no\",\"bg\",\"sk\",\"he\",\"ca\",\"lt\",\"hi\",\"et\",\"sl\",\"lv\",\"hr\",\"sr\",\"bn\",\"ta\",\"az\",\"is\",\"sq\",\"ka\",\"ur\",\"hy\",\"mk\",\"gl\",\"kk\",\"eu\",\"ml\",\"be\",\"mr\",\"ne\",\"ms\",\"mn\",\"my\",\"tl\",\"gu\",\"te\",\"si\",\"kn\",\"af\",\"tg\",\"tt\",\"nn\",\"km\",\"eo\",\"cy\",\"pa\",\"or\",\"ky\",\"sw\",\"mt\",\"ga\",\"la\",\"ckb\",\"mg\",\"ps\",\"sh\",\"ku\",\"ceb\",\"am\",\"bo\",\"lo\",\"lb\",\"ba\",\"dv\",\"arz\",\"yi\",\"nds\",\"pms\",\"fy\",\"br\",\"uz\",\"ug\",\"mhr\",\"as\",\"hsb\",\"tk\",\"gd\",\"azb\",\"bs\",\"sa\",\"als\",\"kv\",\"war\",\"krc\",\"ast\",\"oc\",\"io\",\"ia\",\"ie\",\"vec\",\"mwl\",\"gv\",\"sd\",\"an\",\"li\",\"qu\",\"en\",\"none\",\"ru\",\"de\",\"zh\",\"ja\",\"fr\",\"es\",\"it\",\"pt\",\"nl\",\"pl\",\"cs\",\"tr\",\"vi\",\"sv\",\"id\",\"fa\",\"ar\",\"ko\",\"hu\",\"el\",\"uk\",\"ro\",\"fi\",\"da\",\"th\",\"no\",\"bg\",\"sk\",\"he\",\"ca\",\"lt\",\"hi\",\"et\",\"sl\",\"lv\",\"hr\",\"sr\",\"bn\",\"ta\",\"az\",\"is\",\"sq\",\"ka\",\"ur\",\"hy\",\"mk\",\"gl\",\"kk\",\"eu\",\"ml\",\"be\",\"mr\",\"ne\",\"ms\",\"mn\",\"my\",\"tl\",\"gu\",\"te\",\"si\",\"kn\",\"af\",\"tg\",\"tt\",\"nn\",\"km\",\"eo\",\"cy\",\"pa\",\"or\",\"ky\",\"sw\",\"mt\",\"ga\",\"la\",\"ckb\",\"mg\",\"ps\",\"sh\",\"ku\",\"ceb\",\"am\",\"bo\",\"lo\",\"lb\",\"ba\",\"dv\",\"arz\",\"yi\",\"nds\",\"pms\",\"fy\",\"br\",\"uz\",\"ug\",\"mhr\",\"as\",\"hsb\",\"tk\",\"gd\",\"azb\",\"bs\",\"sa\",\"als\",\"kv\",\"war\",\"krc\",\"ast\",\"oc\",\"io\",\"ia\",\"ie\",\"vec\",\"mwl\",\"gv\",\"sd\",\"an\",\"li\",\"qu\",\"en\",\"none\",\"ru\",\"de\",\"zh\",\"ja\",\"fr\",\"es\",\"it\",\"pt\",\"nl\",\"pl\",\"cs\",\"tr\",\"vi\",\"sv\",\"id\",\"fa\",\"ar\",\"ko\",\"hu\",\"el\",\"uk\",\"ro\",\"fi\",\"da\",\"th\",\"no\",\"bg\",\"sk\",\"he\",\"ca\",\"lt\",\"hi\",\"et\",\"sl\",\"lv\",\"hr\",\"sr\",\"bn\",\"ta\",\"az\",\"is\",\"sq\",\"ka\",\"ur\",\"hy\",\"mk\",\"gl\",\"kk\",\"eu\",\"ml\",\"be\",\"mr\",\"ne\",\"ms\",\"mn\",\"my\",\"tl\",\"gu\",\"te\",\"si\",\"kn\",\"af\",\"tg\",\"tt\",\"nn\",\"km\",\"eo\",\"cy\",\"pa\",\"or\",\"ky\",\"sw\",\"mt\",\"ga\",\"la\",\"ckb\",\"mg\",\"ps\",\"sh\",\"ku\",\"ceb\",\"am\",\"bo\",\"lo\",\"lb\",\"ba\",\"dv\",\"arz\",\"yi\",\"nds\",\"pms\",\"fy\",\"br\",\"uz\",\"ug\",\"mhr\",\"as\",\"hsb\",\"tk\",\"gd\",\"azb\",\"bs\",\"sa\",\"als\",\"kv\",\"war\",\"krc\",\"ast\",\"oc\",\"io\",\"ia\",\"ie\",\"vec\",\"mwl\",\"gv\",\"sd\",\"an\",\"li\",\"qu\",\"en\",\"none\",\"ru\",\"de\",\"zh\",\"ja\",\"fr\",\"es\",\"it\",\"pt\",\"nl\",\"pl\",\"cs\",\"tr\",\"vi\",\"sv\",\"id\",\"fa\",\"ar\",\"ko\",\"hu\",\"el\",\"uk\",\"ro\",\"fi\",\"da\",\"th\",\"no\",\"bg\",\"sk\",\"he\",\"ca\",\"lt\",\"hi\",\"et\",\"sl\",\"lv\",\"hr\",\"sr\",\"bn\",\"ta\",\"az\",\"is\",\"sq\",\"ka\",\"ur\",\"hy\",\"mk\",\"gl\",\"kk\",\"eu\",\"ml\",\"be\",\"mr\",\"ne\",\"ms\",\"mn\",\"my\",\"tl\",\"gu\",\"te\",\"si\",\"kn\",\"af\",\"tg\",\"tt\",\"nn\",\"km\",\"eo\",\"cy\",\"pa\",\"or\",\"ky\",\"sw\",\"mt\",\"ga\",\"la\",\"ckb\",\"mg\",\"ps\",\"sh\",\"ku\",\"ceb\",\"am\",\"bo\",\"lo\",\"lb\",\"ba\",\"dv\",\"arz\",\"yi\",\"nds\",\"pms\",\"fy\",\"br\",\"uz\",\"ug\",\"mhr\",\"as\",\"hsb\",\"tk\",\"gd\",\"azb\",\"bs\",\"sa\",\"als\",\"kv\",\"war\",\"krc\",\"ast\",\"oc\",\"io\",\"ia\",\"ie\",\"vec\",\"mwl\",\"gv\",\"sd\",\"an\",\"li\",\"qu\",\"en\",\"none\",\"ru\",\"de\",\"zh\",\"ja\",\"fr\",\"es\",\"it\",\"pt\",\"nl\",\"pl\",\"cs\",\"tr\",\"vi\",\"sv\",\"id\",\"fa\",\"ar\",\"ko\",\"hu\",\"el\",\"uk\",\"ro\",\"fi\",\"da\",\"th\",\"no\",\"bg\",\"sk\",\"he\",\"ca\",\"lt\",\"hi\",\"et\",\"sl\",\"lv\",\"hr\",\"sr\",\"bn\",\"ta\",\"az\",\"is\",\"sq\",\"ka\",\"ur\",\"hy\",\"mk\",\"gl\",\"kk\",\"eu\",\"ml\",\"be\",\"mr\",\"ne\",\"ms\",\"mn\",\"my\",\"tl\",\"gu\",\"te\",\"si\",\"kn\",\"af\",\"tg\",\"tt\",\"nn\",\"km\",\"eo\",\"cy\",\"pa\",\"or\",\"ky\",\"sw\",\"mt\",\"ga\",\"la\",\"ckb\",\"mg\",\"ps\",\"sh\",\"ku\",\"ceb\",\"am\",\"bo\",\"lo\",\"lb\",\"ba\",\"dv\",\"arz\",\"yi\",\"nds\",\"pms\",\"fy\",\"br\",\"uz\",\"ug\",\"mhr\",\"as\",\"hsb\",\"tk\",\"gd\",\"azb\",\"bs\",\"sa\",\"als\",\"kv\",\"war\",\"krc\",\"ast\",\"oc\",\"io\",\"ia\",\"ie\",\"vec\",\"mwl\",\"gv\",\"sd\",\"an\",\"li\",\"qu\",\"en\",\"none\",\"ru\",\"de\",\"zh\",\"ja\",\"fr\",\"es\",\"it\",\"pt\",\"nl\",\"pl\",\"cs\",\"tr\",\"vi\",\"sv\",\"id\",\"fa\",\"ar\",\"ko\",\"hu\",\"el\",\"uk\",\"ro\",\"fi\",\"da\",\"th\",\"no\",\"bg\",\"sk\",\"he\",\"ca\",\"lt\",\"hi\",\"et\",\"sl\",\"lv\",\"hr\",\"sr\",\"bn\",\"ta\",\"az\",\"is\",\"sq\",\"ka\",\"ur\",\"hy\",\"mk\",\"gl\",\"kk\",\"eu\",\"ml\",\"be\",\"mr\",\"ne\",\"ms\",\"mn\",\"my\",\"tl\",\"gu\",\"te\",\"si\",\"kn\",\"af\",\"tg\",\"tt\",\"nn\",\"km\",\"eo\",\"cy\",\"pa\",\"or\",\"ky\",\"sw\",\"mt\",\"ga\",\"la\",\"ckb\",\"mg\",\"ps\",\"sh\",\"ku\",\"ceb\",\"am\",\"bo\",\"lo\",\"lb\",\"ba\",\"dv\",\"arz\",\"yi\",\"nds\",\"pms\",\"fy\",\"br\",\"uz\",\"ug\",\"mhr\",\"as\",\"hsb\",\"tk\",\"gd\",\"azb\",\"bs\",\"sa\",\"als\",\"kv\",\"war\",\"krc\",\"ast\",\"oc\",\"io\",\"ia\",\"ie\",\"vec\",\"mwl\",\"gv\",\"sd\",\"an\",\"li\",\"qu\"],\"LID_before_dedup\":[\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"krc\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"ast\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"oc\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"io\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ia\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"ie\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"vec\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"mwl\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"gv\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"sd\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"an\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"li\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"qu\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"sa\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"als\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"kv\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"war\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"bs\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"gd\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"azb\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"as\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"hsb\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"tk\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"mhr\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"uz\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"ug\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"br\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"pms\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"fy\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"arz\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"yi\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"nds\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"ba\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"dv\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lb\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"lo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"bo\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"am\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"ceb\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"sh\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ku\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"ps\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"mg\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"ckb\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"la\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"ga\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"mt\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"sw\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"ky\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\",\"pa\"],\"index\":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47,48,49,50,51,52,53,54,55,56,57,58,59,60,61,62,63,64,65,66,67,68,69,70,71,72,73,74,75,76,77,78,79,80,81,82,83,84,85,86,87,88,89,90,91,92,93,94,95,96,97,98,99,100,101,102,103,104,105,106,107,108,109,110,111,112,113,114,115,116,117,118,119,120,121,122,123,124,125,126,127,128,129,130,131,132,133,134,135,136,137,138,139,140,141,142,143,144,145,146,147,148,149,150,151,152,153,154,155,156,157,158,159,160,161,162,163,164,165,166,167,168,169,170,171,172,173,174,175,176,177,178,179,180,181,182,183,184,185,186,187,188,189,190,191,192,193,194,195,196,197,198,199,200,201,202,203,204,205,206,207,208,209,210,211,212,213,214,215,216,217,218,219,220,221,222,223,224,225,226,227,228,229,230,231,232,233,234,235,236,237,238,239,240,241,242,243,244,245,246,247,248,249,250,251,252,253,254,255,256,257,258,259,260,261,262,263,264,265,266,267,268,269,270,271,272,273,274,275,276,277,278,279,280,281,282,283,284,285,286,287,288,289,290,291,292,293,294,295,296,297,298,299,300,301,302,303,304,305,306,307,308,309,310,311,312,313,314,315,316,317,318,319,320,321,322,323,324,325,326,327,328,329,330,331,332,333,334,335,336,337,338,339,340,341,342,343,344,345,346,347,348,349,350,351,352,353,354,355,356,357,358,359,360,361,362,363,364,365,366,367,368,369,370,371,372,373,374,375,376,377,378,379,380,381,382,383,384,385,386,387,388,389,390,391,392,393,394,395,396,397,398,399,400,401,402,403,404,405,406,407,408,409,410,411,412,413,414,415,416,417,418,419,420,421,422,423,424,425,426,427,428,429,430,431,432,433,434,435,436,437,438,439,440,441,442,443,444,445,446,447,448,449,450,451,452,453,454,455,456,457,458,459,460,461,462,463,464,465,466,467,468,469,470,471,472,473,474,475,476,477,478,479,480,481,482,483,484,485,486,487,488,489,490,491,492,493,494,495,496,497,498,499,500,501,502,503,504,505,506,507,508,509,510,511,512,513,514,515,516,517,518,519,520,521,522,523,524,525,526,527,528,529,530,531,532,533,534,535,536,537,538,539,540,541,542,543,544,545,546,547,548,549,550,551,552,553,554,555,556,557,558,559,560,561,562,563,564,565,566,567,568,569,570,571,572,573,574,575,576,577,578,579,580,581,582,583,584,585,586,587,588,589,590,591,592,593,594,595,596,597,598,599,600,601,602,603,604,605,606,607,608,609,610,611,612,613,614,615,616,617,618,619,620,621,622,623,624,625,626,627,628,629,630,631,632,633,634,635,636,637,638,639,640,641,642,643,644,645,646,647,648,649,650,651,652,653,654,655,656,657,658,659,660,661,662,663,664,665,666,667,668,669,670,671,672,673,674,675,676,677,678,679,680,681,682,683,684,685,686,687,688,689,690,691,692,693,694,695,696,697,698,699,700,701,702,703,704,705,706,707,708,709,710,711,712,713,714,715,716,717,718,719,720,721,722,723,724,725,726,727,728,729,730,731,732,733,734,735,736,737,738,739,740,741,742,743,744,745,746,747,748,749,750,751,752,753,754,755,756,757,758,759,760,761,762,763,764,765,766,767,768,769,770,771,772,773,774,775,776,777,778,779,780,781,782,783,784,785,786,787,788,789,790,791,792,793,794,795,796,797,798,799,800,801,802,803,804,805,806,807,808,809,810,811,812,813,814,815,816,817,818,819,820,821,822,823,824,825,826,827,828,829,830,831,832,833,834,835,836,837,838,839,840,841,842,843,844,845,846,847,848,849,850,851,852,853,854,855,856,857,858,859,860,861,862,863,864,865,866,867,868,869,870,871,872,873,874,875,876,877,878,879,880,881,882,883,884,885,886,887,888,889,890,891,892,893,894,895,896,897,898,899,900,901,902,903,904,905,906,907,908,909,910,911,912,913,914,915,916,917,918,919,920,921,922,923,924,925,926,927,928,929,930,931,932,933,934,935,936,937,938,939,940,941,942,943,944,945,946,947,948,949,950,951,952,953,954,955,956,957,958,959,960,961,962,963,964,965,966,967,968,969,970,971,972,973,974,975,976,977,978,979,980,981,982,983,984,985,986,987,988,989,990,991,992,993,994,995,996,997,998,999,1000,1001,1002,1003,1004,1005,1006,1007,1008,1009,1010,1011,1012,1013,1014,1015,1016,1017,1018,1019,1020,1021,1022,1023,1024,1025,1026,1027,1028,1029,1030,1031,1032,1033,1034,1035,1036,1037,1038,1039,1040,1041,1042,1043,1044,1045,1046,1047,1048,1049,1050,1051,1052,1053,1054,1055,1056,1057,1058,1059,1060,1061,1062,1063,1064,1065,1066,1067,1068,1069,1070,1071,1072,1073,1074,1075,1076,1077,1078,1079,1080,1081,1082,1083,1084,1085,1086,1087,1088,1089,1090,1091,1092,1093,1094,1095,1096,1097,1098,1099,1100,1101,1102,1103,1104,1105,1106,1107,1108,1109,1110,1111,1112,1113,1114,1115,1116,1117,1118,1119,1120,1121,1122,1123,1124,1125,1126,1127,1128,1129,1130,1131,1132,1133,1134,1135,1136,1137,1138,1139,1140,1141,1142,1143,1144,1145,1146,1147,1148,1149,1150,1151,1152,1153,1154,1155,1156,1157,1158,1159,1160,1161,1162,1163,1164,1165,1166,1167,1168,1169,1170,1171,1172,1173,1174,1175,1176,1177,1178,1179,1180,1181,1182,1183,1184,1185,1186,1187,1188,1189,1190,1191,1192,1193,1194,1195,1196,1197,1198,1199,1200,1201,1202,1203,1204,1205,1206,1207,1208,1209,1210,1211,1212,1213,1214,1215,1216,1217,1218,1219,1220,1221,1222,1223,1224,1225,1226,1227,1228,1229,1230,1231,1232,1233,1234,1235,1236,1237,1238,1239,1240,1241,1242,1243,1244,1245,1246,1247,1248,1249,1250,1251,1252,1253,1254,1255,1256,1257,1258,1259,1260,1261,1262,1263,1264,1265,1266,1267,1268,1269,1270,1271,1272,1273,1274,1275,1276,1277,1278,1279,1280,1281,1282,1283,1284,1285,1286,1287,1288,1289,1290,1291,1292,1293,1294,1295,1296,1297,1298,1299,1300,1301,1302,1303,1304,1305,1306,1307,1308,1309,1310,1311,1312,1313,1314,1315,1316,1317,1318,1319,1320,1321,1322,1323,1324,1325,1326,1327,1328,1329,1330,1331,1332,1333,1334,1335,1336,1337,1338,1339,1340,1341,1342,1343,1344,1345,1346,1347,1348,1349,1350,1351,1352,1353,1354,1355,1356,1357,1358,1359,1360,1361,1362,1363,1364,1365,1366,1367,1368,1369,1370,1371,1372,1373,1374,1375,1376,1377,1378,1379,1380,1381,1382,1383,1384,1385,1386,1387,1388,1389,1390,1391,1392,1393,1394,1395,1396,1397,1398,1399,1400,1401,1402,1403,1404,1405,1406,1407,1408,1409,1410,1411,1412,1413,1414,1415,1416,1417,1418,1419,1420,1421,1422,1423,1424,1425,1426,1427,1428,1429,1430,1431,1432,1433,1434,1435,1436,1437,1438,1439,1440,1441,1442,1443,1444,1445,1446,1447,1448,1449,1450,1451,1452,1453,1454,1455,1456,1457,1458,1459,1460,1461,1462,1463,1464,1465,1466,1467,1468,1469,1470,1471,1472,1473,1474,1475,1476,1477,1478,1479,1480,1481,1482,1483,1484,1485,1486,1487,1488,1489,1490,1491,1492,1493,1494,1495,1496,1497,1498,1499,1500,1501,1502,1503,1504,1505,1506,1507,1508,1509,1510,1511,1512,1513,1514,1515,1516,1517,1518,1519,1520,1521,1522,1523,1524,1525,1526,1527,1528,1529,1530,1531,1532,1533,1534,1535,1536,1537,1538,1539,1540,1541,1542,1543,1544,1545,1546,1547,1548,1549,1550,1551,1552,1553,1554,1555,1556,1557,1558,1559,1560,1561,1562,1563,1564,1565,1566,1567,1568,1569,1570,1571,1572,1573,1574,1575,1576,1577,1578,1579,1580,1581,1582,1583,1584,1585,1586,1587,1588,1589,1590,1591,1592,1593,1594,1595,1596,1597,1598,1599,1600,1601,1602,1603,1604,1605,1606,1607,1608,1609,1610,1611,1612,1613,1614,1615,1616,1617,1618,1619,1620,1621,1622,1623,1624,1625,1626,1627,1628,1629,1630,1631,1632,1633,1634,1635,1636,1637,1638,1639,1640,1641,1642,1643,1644,1645,1646,1647,1648,1649,1650,1651,1652,1653,1654,1655,1656,1657,1658,1659,1660,1661,1662,1663,1664,1665,1666,1667,1668,1669,1670,1671,1672,1673,1674,1675,1676,1677,1678,1679,1680,1681,1682,1683,1684,1685,1686,1687,1688,1689,1690,1691,1692,1693,1694,1695,1696,1697,1698,1699,1700,1701,1702,1703,1704,1705,1706,1707,1708,1709,1710,1711,1712,1713,1714,1715,1716,1717,1718,1719,1720,1721,1722,1723,1724,1725,1726,1727,1728,1729,1730,1731,1732,1733,1734,1735,1736,1737,1738,1739,1740,1741,1742,1743,1744,1745,1746,1747,1748,1749,1750,1751,1752,1753,1754,1755,1756,1757,1758,1759,1760,1761,1762,1763,1764,1765,1766,1767,1768,1769,1770,1771,1772,1773,1774,1775,1776,1777,1778,1779,1780,1781,1782,1783,1784,1785,1786,1787,1788,1789,1790,1791,1792,1793,1794,1795,1796,1797,1798,1799,1800,1801,1802,1803,1804,1805,1806,1807,1808,1809,1810,1811,1812,1813,1814,1815,1816,1817,1818,1819,1820,1821,1822,1823,1824,1825,1826,1827,1828,1829,1830,1831,1832,1833,1834,1835,1836,1837,1838,1839,1840,1841,1842,1843,1844,1845,1846,1847,1848,1849,1850,1851,1852,1853,1854,1855,1856,1857,1858,1859,1860,1861,1862,1863,1864,1865,1866,1867,1868,1869,1870,1871,1872,1873,1874,1875,1876,1877,1878,1879,1880,1881,1882,1883,1884,1885,1886,1887,1888,1889,1890,1891,1892,1893,1894,1895,1896,1897,1898,1899,1900,1901,1902,1903,1904,1905,1906,1907,1908,1909,1910,1911,1912,1913,1914,1915,1916,1917,1918,1919,1920,1921,1922,1923,1924,1925,1926,1927,1928,1929,1930,1931,1932,1933,1934,1935,1936,1937,1938,1939,1940,1941,1942,1943,1944,1945,1946,1947,1948,1949,1950,1951,1952,1953,1954,1955,1956,1957,1958,1959,1960,1961,1962,1963,1964,1965,1966,1967,1968,1969,1970,1971,1972,1973,1974,1975,1976,1977,1978,1979,1980,1981,1982,1983,1984,1985,1986,1987,1988,1989,1990,1991,1992,1993,1994,1995,1996,1997,1998,1999,2000,2001,2002,2003,2004,2005,2006,2007,2008,2009,2010,2011,2012,2013,2014,2015,2016,2017,2018,2019,2020,2021,2022,2023,2024,2025,2026,2027,2028,2029,2030,2031,2032,2033,2034,2035,2036,2037,2038,2039,2040,2041,2042,2043,2044,2045,2046,2047,2048,2049,2050,2051,2052,2053,2054,2055,2056,2057,2058,2059,2060,2061,2062,2063,2064,2065,2066,2067,2068,2069,2070,2071,2072,2073,2074,2075,2076,2077,2078,2079,2080,2081,2082,2083,2084,2085,2086,2087,2088,2089,2090,2091,2092,2093,2094,2095,2096,2097,2098,2099,2100,2101,2102,2103,2104,2105,2106,2107,2108,2109,2110,2111,2112,2113,2114,2115,2116,2117,2118,2119,2120,2121,2122,2123,2124,2125,2126,2127,2128,2129,2130,2131,2132,2133,2134,2135,2136,2137,2138,2139,2140,2141,2142,2143,2144,2145,2146,2147,2148,2149,2150,2151,2152,2153,2154,2155,2156,2157,2158,2159,2160,2161,2162,2163,2164,2165,2166,2167,2168,2169,2170,2171,2172,2173,2174,2175,2176,2177,2178,2179,2180,2181,2182,2183,2184,2185,2186,2187,2188,2189,2190,2191,2192,2193,2194,2195,2196,2197,2198,2199,2200,2201,2202,2203,2204,2205,2206,2207,2208,2209,2210,2211,2212,2213,2214,2215,2216,2217,2218,2219,2220,2221,2222,2223,2224,2225,2226,2227,2228,2229,2230,2231,2232,2233,2234,2235,2236,2237,2238,2239,2240,2241,2242,2243,2244,2245,2246,2247,2248,2249,2250,2251,2252,2253,2254,2255,2256,2257,2258,2259,2260,2261,2262,2263,2264,2265,2266,2267,2268,2269,2270,2271,2272,2273,2274,2275,2276,2277,2278,2279,2280,2281,2282,2283,2284,2285,2286,2287,2288,2289,2290,2291,2292,2293,2294,2295,2296,2297,2298,2299,2300,2301,2302,2303,2304,2305,2306,2307,2308,2309,2310,2311,2312,2313,2314,2315,2316,2317,2318,2319,2320,2321,2322,2323,2324,2325,2326,2327,2328,2329,2330,2331,2332,2333,2334,2335,2336,2337,2338,2339,2340,2341,2342,2343,2344,2345,2346,2347,2348,2349,2350,2351,2352,2353,2354,2355,2356,2357,2358,2359,2360,2361,2362,2363,2364,2365,2366,2367,2368,2369,2370,2371,2372,2373,2374,2375,2376,2377,2378,2379,2380,2381,2382,2383,2384,2385,2386,2387,2388,2389,2390,2391,2392,2393,2394,2395,2396,2397,2398,2399,2400,2401,2402,2403,2404,2405,2406,2407,2408,2409,2410,2411,2412,2413,2414,2415,2416,2417,2418,2419,2420,2421,2422,2423,2424,2425,2426,2427,2428,2429,2430,2431,2432,2433,2434,2435,2436,2437,2438,2439,2440,2441,2442,2443,2444,2445,2446,2447,2448,2449,2450,2451,2452,2453,2454,2455,2456,2457,2458,2459,2460,2461,2462,2463,2464,2465,2466,2467,2468,2469,2470,2471,2472,2473,2474,2475,2476,2477,2478,2479,2480,2481,2482,2483,2484,2485,2486,2487,2488,2489,2490,2491,2492,2493,2494,2495,2496,2497,2498,2499,2500,2501,2502,2503,2504,2505,2506,2507,2508,2509,2510,2511,2512,2513,2514,2515,2516,2517,2518,2519,2520,2521,2522,2523,2524,2525,2526,2527,2528,2529,2530,2531,2532,2533,2534,2535,2536,2537,2538,2539,2540,2541,2542,2543,2544,2545,2546,2547,2548,2549,2550,2551,2552,2553,2554,2555,2556,2557,2558,2559,2560,2561,2562,2563,2564,2565,2566,2567,2568,2569,2570,2571,2572,2573,2574,2575,2576,2577,2578,2579,2580,2581,2582,2583,2584,2585,2586,2587,2588,2589,2590,2591,2592,2593,2594,2595,2596,2597,2598,2599,2600,2601,2602,2603,2604,2605,2606,2607,2608,2609,2610,2611,2612,2613,2614,2615,2616,2617,2618,2619,2620,2621,2622,2623,2624,2625,2626,2627,2628,2629,2630,2631,2632,2633,2634,2635,2636,2637,2638,2639,2640,2641,2642,2643,2644,2645,2646,2647,2648,2649,2650,2651,2652,2653,2654,2655,2656,2657,2658,2659,2660,2661,2662,2663,2664,2665,2666,2667,2668,2669,2670,2671,2672,2673,2674,2675,2676,2677,2678,2679,2680,2681,2682,2683,2684,2685,2686,2687,2688,2689,2690,2691,2692,2693,2694,2695,2696,2697,2698,2699,2700,2701,2702,2703,2704,2705,2706,2707,2708,2709,2710,2711,2712,2713,2714,2715,2716,2717,2718,2719,2720,2721,2722,2723,2724,2725,2726,2727,2728,2729,2730,2731,2732,2733,2734,2735,2736,2737,2738,2739,2740,2741,2742,2743,2744,2745,2746,2747,2748,2749,2750,2751,2752,2753,2754,2755,2756,2757,2758,2759,2760,2761,2762,2763,2764,2765,2766,2767,2768,2769,2770,2771,2772,2773,2774,2775,2776,2777,2778,2779,2780,2781,2782,2783,2784,2785,2786,2787,2788,2789,2790,2791,2792,2793,2794,2795,2796,2797,2798,2799,2800,2801,2802,2803,2804,2805,2806,2807,2808,2809,2810,2811,2812,2813,2814,2815,2816,2817,2818,2819,2820,2821,2822,2823,2824,2825,2826,2827,2828,2829,2830,2831,2832,2833,2834,2835,2836,2837,2838,2839,2840,2841,2842,2843,2844,2845,2846,2847,2848,2849,2850,2851,2852,2853,2854,2855,2856,2857,2858,2859,2860,2861,2862,2863,2864,2865,2866,2867,2868,2869,2870,2871,2872,2873,2874,2875,2876,2877,2878,2879,2880,2881,2882,2883,2884,2885,2886,2887,2888,2889,2890,2891,2892,2893,2894,2895,2896,2897,2898,2899,2900,2901,2902,2903,2904,2905,2906,2907,2908,2909,2910,2911,2912,2913,2914,2915,2916,2917,2918,2919,2920,2921,2922,2923,2924,2925,2926,2927,2928,2929,2930,2931,2932,2933,2934,2935,2936,2937,2938,2939,2940,2941,2942,2943,2944,2945,2946,2947,2948,2949,2950,2951,2952,2953,2954,2955,2956,2957,2958,2959,2960,2961,2962,2963,2964,2965,2966,2967,2968,2969,2970,2971,2972,2973,2974,2975,2976,2977,2978,2979,2980,2981,2982,2983,2984,2985,2986,2987,2988,2989,2990,2991,2992,2993,2994,2995,2996,2997,2998,2999,3000,3001,3002,3003,3004,3005,3006,3007,3008,3009,3010,3011,3012,3013,3014,3015,3016,3017,3018,3019,3020,3021,3022,3023,3024,3025,3026,3027,3028,3029,3030,3031,3032,3033,3034,3035,3036,3037,3038,3039,3040,3041,3042,3043,3044,3045,3046,3047,3048,3049,3050,3051,3052,3053,3054,3055,3056,3057,3058,3059,3060,3061,3062,3063,3064,3065,3066,3067,3068,3069,3070,3071,3072,3073,3074,3075,3076,3077,3078,3079,3080,3081,3082,3083,3084,3085,3086,3087,3088,3089,3090,3091,3092,3093,3094,3095,3096,3097,3098,3099,3100,3101,3102,3103,3104,3105,3106,3107,3108,3109,3110,3111,3112,3113,3114,3115,3116,3117,3118,3119,3120,3121,3122,3123,3124,3125,3126,3127,3128,3129,3130,3131,3132,3133,3134,3135,3136,3137,3138,3139,3140,3141,3142,3143,3144,3145,3146,3147,3148,3149,3150,3151,3152,3153,3154,3155,3156,3157,3158,3159,3160,3161,3162,3163,3164,3165,3166,3167,3168,3169,3170,3171,3172,3173,3174,3175,3176,3177,3178,3179,3180,3181,3182,3183,3184,3185,3186,3187,3188,3189,3190,3191,3192,3193,3194,3195,3196,3197,3198,3199,3200,3201,3202,3203,3204,3205,3206,3207,3208,3209,3210,3211,3212,3213,3214,3215,3216,3217,3218,3219,3220,3221,3222,3223,3224,3225,3226,3227,3228,3229,3230,3231,3232,3233,3234,3235,3236,3237,3238,3239,3240,3241,3242,3243,3244,3245,3246,3247,3248,3249,3250,3251,3252,3253,3254,3255,3256,3257,3258,3259,3260,3261,3262,3263,3264,3265,3266,3267,3268,3269,3270,3271,3272,3273,3274,3275,3276,3277,3278,3279,3280,3281,3282,3283,3284,3285,3286,3287,3288,3289,3290,3291,3292,3293,3294,3295,3296,3297,3298,3299,3300,3301,3302,3303,3304,3305,3306,3307,3308,3309,3310,3311,3312,3313,3314,3315,3316,3317,3318,3319,3320,3321,3322,3323,3324,3325,3326,3327,3328,3329,3330,3331,3332,3333,3334,3335,3336,3337,3338,3339,3340,3341,3342,3343,3344,3345,3346,3347,3348,3349,3350,3351,3352,3353,3354,3355,3356,3357,3358,3359,3360,3361,3362,3363,3364,3365,3366,3367,3368,3369,3370,3371,3372,3373,3374,3375,3376,3377,3378,3379,3380,3381,3382,3383,3384,3385,3386,3387,3388,3389,3390,3391,3392,3393,3394,3395,3396,3397,3398,3399,3400,3401,3402,3403,3404,3405,3406,3407,3408,3409,3410,3411,3412,3413,3414,3415,3416,3417,3418,3419,3420,3421,3422,3423,3424,3425,3426,3427,3428,3429,3430,3431,3432,3433,3434,3435,3436,3437,3438,3439,3440,3441,3442,3443,3444,3445,3446,3447,3448,3449,3450,3451,3452,3453,3454,3455,3456,3457,3458,3459,3460,3461,3462,3463,3464,3465,3466,3467,3468,3469,3470,3471,3472,3473,3474,3475,3476,3477,3478,3479,3480,3481,3482,3483,3484,3485,3486,3487,3488,3489,3490,3491,3492,3493,3494,3495,3496,3497,3498,3499,3500,3501,3502,3503,3504,3505,3506,3507,3508,3509,3510,3511,3512,3513,3514,3515,3516,3517,3518,3519,3520,3521,3522,3523,3524,3525,3526,3527,3528,3529,3530,3531,3532,3533,3534,3535,3536,3537,3538,3539,3540,3541,3542,3543,3544,3545,3546,3547,3548,3549,3550,3551,3552,3553,3554,3555,3556,3557,3558,3559,3560,3561,3562,3563,3564,3565,3566,3567,3568,3569,3570,3571,3572,3573,3574,3575,3576,3577,3578,3579,3580,3581,3582,3583,3584,3585,3586,3587,3588,3589,3590,3591,3592,3593,3594,3595,3596,3597,3598,3599,3600,3601,3602,3603,3604,3605,3606,3607,3608,3609,3610,3611,3612,3613,3614,3615,3616,3617,3618,3619,3620,3621,3622,3623,3624,3625,3626,3627,3628,3629,3630,3631,3632,3633,3634,3635,3636,3637,3638,3639,3640,3641,3642,3643,3644,3645,3646,3647,3648,3649,3650,3651,3652,3653,3654,3655,3656,3657,3658,3659,3660,3661,3662,3663,3664,3665,3666,3667,3668,3669,3670,3671,3672,3673,3674,3675,3676,3677,3678,3679,3680,3681,3682,3683,3684,3685,3686,3687,3688,3689,3690,3691,3692,3693,3694,3695,3696,3697,3698,3699,3700,3701,3702,3703,3704,3705,3706,3707,3708,3709,3710,3711,3712,3713,3714,3715,3716,3717,3718,3719,3720,3721,3722,3723,3724,3725,3726,3727,3728,3729,3730,3731,3732,3733,3734,3735,3736,3737,3738,3739,3740,3741,3742,3743,3744,3745,3746,3747,3748,3749,3750,3751,3752,3753,3754,3755,3756,3757,3758,3759,3760,3761,3762,3763,3764,3765,3766,3767,3768,3769,3770,3771,3772,3773,3774,3775,3776,3777,3778,3779,3780,3781,3782,3783,3784,3785,3786,3787,3788,3789,3790,3791,3792,3793,3794,3795,3796,3797,3798,3799,3800,3801,3802,3803,3804,3805,3806,3807,3808,3809,3810,3811,3812,3813,3814,3815,3816,3817,3818,3819,3820,3821,3822,3823,3824,3825,3826,3827,3828,3829,3830,3831,3832,3833,3834,3835,3836,3837,3838,3839,3840,3841,3842,3843,3844,3845,3846,3847,3848,3849,3850,3851,3852,3853,3854,3855,3856,3857,3858,3859,3860,3861,3862,3863,3864,3865,3866,3867,3868,3869,3870,3871,3872,3873,3874,3875,3876,3877,3878,3879,3880,3881,3882,3883,3884,3885,3886,3887,3888,3889,3890,3891,3892,3893,3894,3895,3896,3897,3898,3899,3900,3901,3902,3903,3904,3905,3906,3907,3908,3909,3910,3911,3912,3913,3914,3915,3916,3917,3918,3919,3920,3921,3922,3923,3924,3925,3926,3927,3928,3929,3930,3931,3932,3933,3934,3935,3936,3937,3938,3939,3940,3941,3942,3943,3944,3945,3946,3947,3948,3949,3950,3951,3952,3953,3954,3955,3956,3957,3958,3959,3960,3961,3962,3963,3964,3965,3966,3967,3968,3969,3970,3971,3972,3973,3974,3975,3976,3977,3978,3979,3980,3981,3982,3983,3984,3985,3986,3987,3988,3989,3990,3991,3992,3993,3994,3995,3996,3997,3998,3999,4000,4001,4002,4003,4004,4005,4006,4007,4008,4009,4010,4011,4012,4013,4014,4015,4016,4017,4018,4019,4020,4021,4022,4023,4024,4025,4026,4027,4028,4029,4030,4031,4032,4033,4034,4035,4036,4037,4038,4039,4040,4041,4042,4043,4044,4045,4046,4047,4048,4049,4050,4051,4052,4053,4054,4055,4056,4057,4058,4059,4060,4061,4062,4063,4064,4065,4066,4067,4068,4069,4070,4071,4072,4073,4074,4075,4076,4077,4078,4079,4080,4081,4082,4083,4084,4085,4086,4087,4088,4089,4090,4091,4092,4093,4094,4095,4096,4097,4098,4099,4100,4101,4102,4103,4104,4105,4106,4107,4108,4109,4110,4111,4112,4113,4114,4115,4116,4117,4118,4119,4120,4121,4122,4123,4124,4125,4126,4127,4128,4129,4130,4131,4132,4133,4134,4135,4136,4137,4138,4139,4140,4141,4142,4143,4144,4145,4146,4147,4148,4149,4150,4151,4152,4153,4154,4155,4156,4157,4158,4159,4160,4161,4162,4163,4164,4165,4166,4167,4168,4169,4170,4171,4172,4173,4174,4175,4176,4177,4178,4179,4180,4181,4182,4183,4184,4185,4186,4187,4188,4189,4190,4191,4192,4193,4194,4195,4196,4197,4198,4199,4200,4201,4202,4203,4204,4205,4206,4207,4208,4209,4210,4211,4212,4213,4214,4215,4216,4217,4218,4219,4220,4221,4222,4223,4224,4225,4226,4227,4228,4229,4230,4231,4232,4233,4234,4235,4236,4237,4238,4239,4240,4241,4242,4243,4244,4245,4246,4247,4248,4249,4250,4251,4252,4253,4254,4255,4256,4257,4258,4259,4260,4261,4262,4263,4264,4265,4266,4267,4268,4269,4270,4271,4272,4273,4274,4275,4276,4277,4278,4279,4280,4281,4282,4283,4284,4285,4286,4287,4288,4289,4290,4291,4292,4293,4294,4295,4296,4297,4298,4299,4300,4301,4302,4303,4304,4305,4306,4307,4308,4309,4310,4311,4312,4313,4314,4315,4316,4317,4318,4319,4320,4321,4322,4323,4324,4325,4326,4327,4328,4329,4330,4331,4332,4333,4334,4335,4336,4337,4338,4339,4340,4341,4342,4343,4344,4345,4346,4347,4348,4349,4350,4351,4352,4353,4354,4355,4356,4357,4358,4359,4360,4361,4362,4363,4364,4365,4366,4367,4368,4369,4370,4371,4372,4373,4374,4375,4376,4377,4378,4379,4380,4381,4382,4383,4384,4385,4386,4387,4388,4389,4390,4391,4392,4393,4394,4395,4396,4397,4398,4399,4400,4401,4402,4403,4404,4405,4406,4407,4408,4409,4410,4411,4412,4413,4414,4415,4416,4417,4418,4419,4420,4421,4422,4423,4424,4425,4426,4427,4428,4429,4430,4431,4432,4433,4434,4435,4436,4437,4438,4439,4440,4441,4442,4443,4444,4445,4446,4447,4448,4449,4450,4451,4452,4453,4454,4455,4456,4457,4458,4459,4460,4461,4462,4463,4464,4465,4466,4467,4468,4469,4470,4471,4472,4473,4474,4475,4476,4477,4478,4479,4480,4481,4482,4483,4484,4485,4486,4487,4488,4489,4490,4491,4492,4493,4494,4495,4496,4497,4498,4499,4500,4501,4502,4503,4504,4505,4506,4507,4508,4509,4510,4511,4512,4513,4514,4515,4516,4517,4518,4519,4520,4521,4522,4523,4524,4525,4526,4527,4528,4529,4530,4531,4532,4533,4534,4535,4536,4537,4538,4539,4540,4541,4542,4543,4544,4545,4546,4547,4548,4549,4550,4551,4552,4553,4554,4555,4556,4557,4558,4559,4560,4561,4562,4563,4564,4565,4566,4567,4568,4569,4570,4571,4572,4573,4574,4575,4576,4577,4578,4579,4580,4581,4582,4583,4584,4585,4586,4587,4588,4589,4590,4591,4592,4593,4594,4595,4596,4597,4598,4599,4600,4601,4602,4603,4604,4605,4606,4607,4608,4609,4610,4611,4612,4613,4614,4615,4616,4617,4618,4619,4620,4621,4622,4623,4624,4625,4626,4627,4628,4629,4630,4631,4632,4633,4634,4635,4636,4637,4638,4639,4640,4641,4642,4643,4644,4645,4646,4647,4648,4649,4650,4651,4652,4653,4654,4655,4656,4657,4658,4659,4660,4661,4662,4663,4664,4665,4666,4667,4668,4669,4670,4671,4672,4673,4674,4675,4676,4677,4678,4679,4680,4681,4682,4683,4684,4685,4686,4687,4688,4689,4690,4691,4692,4693,4694,4695,4696,4697,4698,4699,4700,4701,4702,4703,4704,4705,4706,4707,4708,4709,4710,4711,4712,4713,4714,4715,4716,4717,4718,4719,4720,4721,4722,4723,4724,4725,4726,4727,4728,4729,4730,4731,4732,4733,4734,4735,4736,4737,4738,4739,4740,4741,4742,4743,4744,4745,4746,4747,4748,4749,4750,4751,4752,4753,4754,4755,4756,4757,4758,4759,4760,4761,4762,4763,4764,4765,4766,4767,4768,4769,4770,4771,4772,4773,4774,4775,4776,4777,4778,4779,4780,4781,4782,4783,4784,4785,4786,4787,4788,4789,4790,4791,4792,4793,4794,4795,4796,4797,4798,4799,4800,4801,4802,4803,4804,4805,4806,4807,4808,4809,4810,4811,4812,4813,4814,4815,4816,4817,4818,4819,4820,4821,4822,4823,4824,4825,4826,4827,4828,4829,4830,4831,4832,4833,4834,4835,4836,4837,4838,4839,4840,4841,4842,4843,4844,4845,4846,4847,4848,4849,4850,4851,4852,4853,4854,4855,4856,4857,4858,4859,4860,4861,4862,4863,4864,4865,4866,4867,4868,4869,4870,4871,4872,4873,4874,4875,4876,4877,4878,4879,4880,4881,4882,4883,4884,4885,4886,4887,4888,4889,4890,4891,4892,4893,4894,4895,4896,4897,4898,4899,4900,4901,4902,4903,4904,4905,4906,4907,4908,4909,4910,4911,4912,4913,4914,4915,4916,4917,4918,4919,4920,4921,4922,4923,4924,4925,4926,4927,4928,4929,4930,4931,4932,4933,4934,4935,4936,4937,4938,4939,4940,4941,4942,4943,4944,4945,4946,4947,4948,4949,4950,4951,4952,4953,4954,4955,4956,4957,4958,4959,4960,4961,4962,4963,4964,4965,4966,4967,4968,4969,4970,4971,4972,4973,4974,4975,4976,4977,4978,4979,4980,4981,4982,4983,4984,4985,4986,4987,4988,4989,4990,4991,4992,4993,4994,4995,4996,4997,4998,4999,5000,5001,5002,5003,5004,5005,5006,5007,5008,5009,5010,5011,5012,5013,5014,5015,5016,5017,5018,5019,5020,5021,5022,5023,5024,5025,5026,5027,5028,5029,5030,5031,5032,5033,5034,5035,5036,5037,5038,5039,5040,5041,5042,5043,5044,5045,5046,5047,5048,5049,5050,5051,5052,5053,5054,5055,5056,5057,5058,5059,5060,5061,5062,5063,5064,5065,5066,5067,5068,5069,5070,5071,5072,5073,5074,5075,5076,5077,5078,5079,5080,5081,5082,5083,5084,5085,5086,5087,5088,5089,5090,5091,5092,5093,5094,5095,5096,5097,5098,5099,5100,5101,5102,5103,5104,5105,5106,5107,5108,5109,5110,5111,5112,5113,5114,5115,5116,5117,5118,5119,5120,5121,5122,5123,5124,5125,5126,5127,5128,5129,5130,5131,5132,5133,5134,5135,5136,5137,5138,5139,5140,5141,5142,5143,5144,5145,5146,5147,5148,5149,5150,5151,5152,5153,5154,5155,5156,5157,5158,5159,5160,5161,5162,5163,5164,5165,5166,5167,5168,5169,5170,5171,5172,5173,5174,5175,5176,5177,5178,5179,5180,5181,5182,5183,5184,5185,5186,5187,5188,5189,5190,5191,5192,5193,5194,5195,5196,5197,5198,5199,5200,5201,5202,5203,5204,5205,5206,5207,5208,5209,5210,5211,5212,5213,5214,5215,5216,5217,5218,5219,5220,5221,5222,5223,5224,5225,5226,5227,5228,5229,5230,5231,5232,5233,5234,5235,5236,5237,5238,5239,5240,5241,5242,5243,5244,5245,5246,5247,5248,5249,5250,5251,5252,5253,5254,5255,5256,5257,5258,5259,5260,5261,5262,5263,5264,5265,5266,5267,5268,5269,5270,5271,5272,5273,5274,5275,5276,5277,5278,5279,5280,5281,5282,5283,5284,5285,5286,5287,5288,5289,5290,5291,5292,5293,5294,5295,5296,5297,5298,5299,5300,5301,5302,5303,5304,5305,5306,5307,5308,5309,5310,5311,5312,5313,5314,5315,5316,5317,5318,5319,5320,5321,5322,5323,5324,5325,5326,5327,5328,5329,5330,5331,5332,5333,5334,5335,5336,5337,5338,5339,5340,5341,5342,5343,5344,5345,5346,5347,5348,5349,5350,5351,5352,5353,5354,5355,5356,5357,5358,5359,5360,5361,5362,5363,5364,5365,5366,5367,5368,5369,5370,5371,5372,5373,5374,5375,5376,5377,5378,5379,5380,5381,5382,5383,5384,5385,5386,5387,5388,5389,5390,5391,5392,5393,5394,5395,5396,5397,5398,5399,5400,5401,5402,5403,5404,5405,5406,5407,5408,5409,5410,5411,5412,5413,5414,5415,5416,5417,5418,5419,5420,5421,5422,5423,5424,5425,5426,5427,5428,5429,5430,5431,5432,5433,5434,5435,5436,5437,5438,5439,5440,5441,5442,5443,5444,5445,5446,5447,5448,5449,5450,5451,5452,5453,5454,5455,5456,5457,5458,5459,5460,5461,5462,5463,5464,5465,5466,5467,5468,5469,5470,5471,5472,5473,5474,5475,5476,5477,5478,5479,5480,5481,5482,5483,5484,5485,5486,5487,5488,5489,5490,5491,5492,5493,5494,5495,5496,5497,5498,5499,5500,5501,5502,5503,5504,5505,5506,5507,5508,5509,5510,5511,5512,5513,5514,5515,5516,5517,5518,5519,5520,5521,5522,5523,5524,5525,5526,5527,5528,5529,5530,5531,5532,5533,5534,5535,5536,5537,5538,5539,5540,5541,5542,5543,5544,5545,5546,5547,5548,5549,5550,5551,5552,5553,5554,5555,5556,5557,5558,5559,5560,5561,5562,5563,5564,5565,5566,5567,5568,5569,5570,5571,5572,5573,5574,5575,5576,5577,5578,5579,5580,5581,5582,5583,5584,5585,5586,5587,5588,5589,5590,5591,5592,5593,5594,5595,5596,5597,5598,5599,5600,5601,5602,5603,5604,5605,5606,5607,5608,5609,5610,5611,5612,5613,5614,5615,5616,5617,5618,5619,5620,5621,5622,5623,5624,5625,5626,5627,5628,5629,5630,5631,5632,5633,5634,5635,5636,5637,5638,5639,5640,5641,5642,5643,5644,5645,5646,5647,5648,5649,5650,5651,5652,5653,5654,5655,5656,5657,5658,5659,5660,5661,5662,5663,5664,5665,5666,5667,5668,5669,5670,5671,5672,5673,5674,5675,5676,5677,5678,5679,5680,5681,5682,5683,5684,5685,5686,5687,5688,5689,5690,5691,5692,5693,5694,5695,5696,5697,5698,5699,5700,5701,5702,5703,5704,5705,5706,5707,5708,5709,5710,5711,5712,5713,5714,5715,5716,5717,5718,5719,5720,5721,5722,5723,5724,5725,5726,5727,5728,5729,5730,5731,5732,5733,5734,5735,5736,5737,5738,5739,5740,5741,5742,5743,5744,5745,5746,5747,5748,5749,5750,5751,5752,5753,5754,5755,5756,5757,5758,5759,5760,5761,5762,5763,5764,5765,5766,5767,5768,5769,5770,5771,5772,5773,5774,5775,5776,5777,5778,5779,5780,5781,5782,5783,5784,5785,5786,5787,5788,5789,5790,5791,5792,5793,5794,5795,5796,5797,5798,5799,5800,5801,5802,5803,5804,5805,5806,5807,5808,5809,5810,5811,5812,5813,5814,5815,5816,5817,5818,5819,5820,5821,5822,5823,5824,5825,5826,5827,5828,5829,5830,5831,5832,5833,5834,5835,5836,5837,5838,5839,5840,5841,5842,5843,5844,5845,5846,5847,5848,5849,5850,5851,5852,5853,5854,5855,5856,5857,5858,5859,5860,5861,5862,5863,5864,5865,5866,5867,5868,5869,5870,5871,5872,5873,5874,5875,5876,5877,5878,5879,5880,5881,5882,5883,5884,5885,5886,5887,5888,5889,5890,5891,5892,5893,5894,5895,5896,5897,5898,5899,5900,5901,5902,5903,5904,5905,5906,5907,5908,5909,5910,5911,5912,5913,5914,5915,5916,5917,5918,5919,5920,5921,5922,5923,5924,5925,5926,5927,5928,5929,5930,5931,5932,5933,5934,5935,5936,5937,5938,5939,5940,5941,5942,5943,5944,5945,5946,5947,5948,5949,5950,5951,5952,5953,5954,5955,5956,5957,5958,5959,5960,5961,5962,5963,5964,5965,5966,5967,5968,5969,5970,5971,5972,5973,5974,5975,5976,5977,5978,5979,5980,5981,5982,5983,5984,5985,5986,5987,5988,5989,5990,5991,5992,5993,5994,5995,5996,5997,5998,5999,6000,6001,6002,6003,6004,6005,6006,6007,6008,6009,6010,6011,6012,6013,6014,6015,6016,6017,6018,6019,6020,6021,6022,6023,6024,6025,6026,6027,6028,6029,6030,6031,6032,6033,6034,6035,6036,6037,6038,6039,6040,6041,6042,6043,6044,6045,6046,6047,6048,6049],\"value\":{\"__ndarray__\":\"AAAAAAAAAAAAAAAAAADwPwAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAPA/AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA8D8AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA8D8AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAPA/AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAPA/AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAADwPwAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAPA/AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA8D8AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAADwPwAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAPA/AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA8D8AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAPA/AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAPA/AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAVVVVVVVV5T8AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAVVVVVVVV1T8AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAABVVVVVVVXVPwAAAAAAAAAAVVVVVVVV1T8AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAVVVVVVVV1T8AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA8D8AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA8D8AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAJqZmZmZmek/AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAmpmZmZmZyT8AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAJqZmZmZmck/AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAmpmZmZmZ6T8AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAq6qqqqqq6j8AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAVVVVVVVVxT8AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAABVVVVVVVXFPwAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAq6qqqqqq6j8AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAABVVVVVVVXFPwAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAq6qqqqqq6j8AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAACSJEmSJEnCPwAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA27Zt27Zt6z8AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA8D8AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAADMzMzMzM+M/AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAmpmZmZmZ2T8AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAEYXXXTRRbc/AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAABGF1100UW3PwAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAL7rooosu6j8AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAABVVVVVVVW1PwAAAAAAAAAAVVVVVVVVtT8AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAABVVVVVVVW1PwAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA6D8AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAKuqqqqqquI/AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAq6qqqqqq2j8AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA2Ymd2Imd6D8AAAAAAAAAABQ7sRM7sbM/AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAFDuxEzuxwz8AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA8D8AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAABQ7sRM7sbM/AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAFDuxEzuxsz/ZiZ3YiZ3oPwAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAFDuxEzuxsz8AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA8D8AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAACSJEmSJEnCP5IkSZIkScI/AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAt23btm3b5j8AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAANQ/AAAAAAAAAAAAAAAAAACwPwAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA5D8AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAB4eHh4eHq4/AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAHh4eHh4e7j8AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAcx3Ecx3G8PwAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAHMdxHMdx7D8AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAF5DeQ3lNdQ/AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAUV5DeQ3l5T8AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAGQhC1nIQtY/velNb3rT2z8AAAAAAAAAAAAAAAAAAAAAZCELWchCtj9kIQtZyEKmP2QhC1nIQrY/AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAARERERERHhPwAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAARERERERGhPwAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAvLu7u7u72z8AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAJqZmZmZmek/AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAERERERERoT8AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAABEREREREaE/AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAERERERERoT8AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAABEREREREbE/AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAERERERERoT8AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAHh4eHh4enj8AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAADw8PDw8P7z8AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAB2gynyWTfoPwAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAKvJZN5gizz8AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAABiGYRiGYag/AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAnud5nud57j8AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAPQFfUFf0Jc/NmVNWVPW5D8AAAAAAAAAAPQFfUFf0Kc/AAAAAAAAAAAAAAAAAAAAAHFH3BF3xL0/AAAAAAAAAAD0BX1BX9CXPwAAAAAAAAAAAAAAAAAAAAD0BX1BX9CXPwAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAD0BX1BX9CXPwAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA9AV9QV/Qlz8AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAd8QdcUfcsT8AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAXXXTRRRe9PwAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAEYXXXTRRZc/AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAo4suuuii6z8AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAFVVVVVVVeU/AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAXbMEWbMGmPwAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA0id90id90j8AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAGQhC1nIQqY/05ve9KY37T8AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAZCELWchCpj8AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAC4HoXrUbi+P3sUrkfhesQ/AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAACtejcD0K5z8AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAHAfwX0E95E/AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAABPcR3Edw7z8AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA==\",\"dtype\":\"float64\",\"shape\":[6050]}},\"selected\":{\"id\":\"1402\",\"type\":\"Selection\"},\"selection_policy\":{\"id\":\"1401\",\"type\":\"UnionRenderers\"}},\"id\":\"1361\",\"type\":\"ColumnDataSource\"},{\"attributes\":{\"fill_color\":{\"field\":\"value\",\"transform\":{\"id\":\"1338\",\"type\":\"LinearColorMapper\"}},\"height\":{\"units\":\"data\",\"value\":1},\"line_color\":{\"value\":null},\"width\":{\"units\":\"data\",\"value\":1},\"x\":{\"field\":\"LID_after_dedup\"},\"y\":{\"field\":\"LID_before_dedup\"}},\"id\":\"1363\",\"type\":\"Rect\"},{\"attributes\":{},\"id\":\"1402\",\"type\":\"Selection\"},{\"attributes\":{},\"id\":\"1398\",\"type\":\"CategoricalTickFormatter\"},{\"attributes\":{\"color_mapper\":{\"id\":\"1338\",\"type\":\"LinearColorMapper\"},\"formatter\":{\"id\":\"1400\",\"type\":\"BasicTickFormatter\"},\"location\":[0,0],\"ticker\":{\"id\":\"1367\",\"type\":\"BasicTicker\"}},\"id\":\"1368\",\"type\":\"ColorBar\"},{\"attributes\":{\"fill_alpha\":{\"value\":0.1},\"fill_color\":{\"value\":\"#1f77b4\"},\"height\":{\"units\":\"data\",\"value\":1},\"line_alpha\":{\"value\":0.1},\"line_color\":{\"value\":\"#1f77b4\"},\"width\":{\"units\":\"data\",\"value\":1},\"x\":{\"field\":\"LID_after_dedup\"},\"y\":{\"field\":\"LID_before_dedup\"}},\"id\":\"1364\",\"type\":\"Rect\"},{\"attributes\":{\"data_source\":{\"id\":\"1361\",\"type\":\"ColumnDataSource\"},\"glyph\":{\"id\":\"1363\",\"type\":\"Rect\"},\"hover_glyph\":null,\"muted_glyph\":null,\"nonselection_glyph\":{\"id\":\"1364\",\"type\":\"Rect\"},\"selection_glyph\":null,\"view\":{\"id\":\"1366\",\"type\":\"CDSView\"}},\"id\":\"1365\",\"type\":\"GlyphRenderer\"},{\"attributes\":{},\"id\":\"1355\",\"type\":\"CategoricalTicker\"},{\"attributes\":{\"source\":{\"id\":\"1361\",\"type\":\"ColumnDataSource\"}},\"id\":\"1366\",\"type\":\"CDSView\"},{\"attributes\":{},\"id\":\"1401\",\"type\":\"UnionRenderers\"}],\"root_ids\":[\"1339\"]},\"title\":\"Bokeh Application\",\"version\":\"1.3.4\"}};\n",
       "  var render_items = [{\"docid\":\"6287f9bb-5f93-4b72-a71b-c0ea1a82b869\",\"roots\":{\"1339\":\"af2dd5f7-ccb7-4a37-9ba7-22f88afdc65d\"}}];\n",
       "  root.Bokeh.embed.embed_items_notebook(docs_json, render_items);\n",
       "\n",
       "  }\n",
       "  if (root.Bokeh !== undefined) {\n",
       "    embed_document(root);\n",
       "  } else {\n",
       "    var attempts = 0;\n",
       "    var timer = setInterval(function(root) {\n",
       "      if (root.Bokeh !== undefined) {\n",
       "        embed_document(root);\n",
       "        clearInterval(timer);\n",
       "      }\n",
       "      attempts++;\n",
       "      if (attempts > 100) {\n",
       "        console.log(\"Bokeh: ERROR: Unable to run BokehJS code because BokehJS library is missing\");\n",
       "        clearInterval(timer);\n",
       "      }\n",
       "    }, 10, root)\n",
       "  }\n",
       "})(window);"
      ],
      "application/vnd.bokehjs_exec.v0+json": ""
     },
     "metadata": {
      "application/vnd.bokehjs_exec.v0+json": {
       "id": "1339"
      }
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import math\n",
    "from bokeh.io import output_file, show, export_png\n",
    "from bokeh.models import BasicTicker, ColorBar, LinearColorMapper, ColumnDataSource, PrintfTickFormatter\n",
    "from bokeh.plotting import figure, output_notebook\n",
    "from bokeh.transform import transform\n",
    "from bokeh.palettes import Viridis256\n",
    "\n",
    "\n",
    "df = pd.DataFrame(\n",
    "    matrix[:50],\n",
    "    columns=languages_sorted,\n",
    "    index=languages_sorted_reverse[:50])\n",
    "df.index.name = 'LID_before_dedup'\n",
    "df.columns.name = 'LID_after_dedup'\n",
    "#To use my solution you have to stack the data.frame :\n",
    "\n",
    "# Prepare data.frame in the right format\n",
    "df = df.stack().rename(\"value\").reset_index()\n",
    "\n",
    "# You can use your own palette here\n",
    "colors = Viridis256\n",
    "\n",
    "# Had a specific mapper to map color with value\n",
    "mapper = LinearColorMapper(\n",
    "    palette=colors, low=df.value.min(), high=df.value.max())\n",
    "# Define a figure\n",
    "p = figure(\n",
    "    plot_width=1200,\n",
    "    plot_height=500,\n",
    "    title=\"LID before and after dedup\",\n",
    "    x_range=languages_sorted,\n",
    "    y_range=languages_sorted_reverse[:50],\n",
    "    x_axis_location=\"above\",\n",
    "    tools=\"save\")\n",
    "\n",
    "p.xaxis.major_label_orientation = math.pi/2\n",
    "p.xaxis.axis_label = \"lang id before dedup\"\n",
    "p.yaxis.axis_label = \"lang id after dedup\"\n",
    "p.yaxis.axis_label_text_font_style = 'normal'\n",
    "p.xaxis.axis_label_text_font_style = 'normal'\n",
    "\n",
    "# Create rectangle for heatmap\n",
    "p.rect(\n",
    "    x=\"LID_after_dedup\",\n",
    "    y=\"LID_before_dedup\",\n",
    "    width=1,\n",
    "    height=1,\n",
    "    source=ColumnDataSource(df),\n",
    "    line_color=None,\n",
    "    fill_color=transform('value', mapper))\n",
    "# Add legend\n",
    "color_bar = ColorBar(\n",
    "    color_mapper=mapper,\n",
    "    location=(0, 0),\n",
    "    ticker=BasicTicker(desired_num_ticks=10))\n",
    "\n",
    "p.add_layout(color_bar, 'right')\n",
    "output_notebook() \n",
    "show(p)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "ccall",
   "language": "python",
   "name": "ccall"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> notebooks/compute_perplexities.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "from jsonql import smart_open, read_jsons\n",
    "import os\n",
    "import json\n",
    "import itertools\n",
    "from multiprocessing import Pool\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import subprocess"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "dump = \"2019-09\"\n",
    "root = \"/checkpoint/guw/cc_clean2/regroup/\"\n",
    "folder = root + dump + '/'"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# get file sizes, langs"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "sizes = {}\n",
    "langs = {}\n",
    "\n",
    "for file in sorted(os.listdir(folder)):\n",
    "    if file.endswith('index') or file == 'log':\n",
    "        continue\n",
    "    name = '_'.join(file.split('_')[0:2])\n",
    "    if name in sizes:\n",
    "        sizes[name] += os.path.getsize(folder + file)\n",
    "    else:\n",
    "        sizes[name] = os.path.getsize(folder + file)\n",
    "    lang = file.split('_')[0]\n",
    "    if lang not in langs:\n",
    "        langs[lang] = []\n",
    "    split = name.split('_')[1]\n",
    "    if not split in langs[lang] and split != 'all' :\n",
    "        langs[lang].append(split)\n",
    "\n",
    "size_normalizer = {}\n",
    "for name,size in sizes.items(): \n",
    "    file = name + '_0000.json.gz' \n",
    "    assert os.path.exists(folder + file)\n",
    "    size_normalizer[name] = int(size / os.path.getsize(folder + file))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_perplexities(inputs):\n",
    "    # compute number of words for each lang each split\n",
    "    assert len(inputs) == 2\n",
    "    lang = inputs[0]\n",
    "    part = inputs[1]\n",
    "    perplexities = []\n",
    "    prefix = lang + '_' + part\n",
    "    file = prefix + '_0000.json.gz' \n",
    "    assert os.path.exists(folder + file)\n",
    "    source = smart_open(folder + file)\n",
    "    docs = read_jsons(source)\n",
    "    for i, doc in enumerate(docs):\n",
    "        perplexities.append(int(doc['perplexity']))\n",
    "    return prefix, perplexities, i"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_percentiles(inputs):\n",
    "    lang = inputs[0]\n",
    "    splits = inputs[1]\n",
    "    weighted_perplexities = []\n",
    "    for s in splits:\n",
    "        prefix = lang + '_' + s\n",
    "        for j in range(size_normalizer[prefix]):\n",
    "            weighted_perplexities += PERPLEXITIES[prefix]\n",
    "    if len(weighted_perplexities) == 0:\n",
    "        return lang, np.zeros(100)\n",
    "    percentiles = np.percentile(weighted_perplexities,range(100))\n",
    "    return lang, percentiles"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_prefixs(langs):\n",
    "    for key, values in langs.items():\n",
    "        for value in values:\n",
    "                yield (key,value)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "af_tail_0000.json.gz\n",
      "be_middle_0000.json.gz\n",
      "az_head_0000.json.gz\n",
      "ar_tail_0000.json.gz\n",
      "af_head_0000.json.gz\n",
      "ar_head_0000.json.gz\n",
      "az_tail_0000.json.gz\n",
      "be_head_0000.json.gz\n",
      "af_middle_0000.json.gz\n",
      "ar_middle_0000.json.gz\n",
      "az_middle_0000.json.gz\n",
      "be_tail_0000.json.gz\n",
      "bn_head_0000.json.gz\n",
      "ca_middle_0000.json.gz\n",
      "bg_head_0000.json.gz\n",
      "bg_middle_0000.json.gz\n",
      "cs_head_0000.json.gz\n",
      "bn_tail_0000.json.gz\n",
      "bn_middle_0000.json.gz\n",
      "ca_head_0000.json.gz\n",
      "ca_tail_0000.json.gz\n",
      "bg_tail_0000.json.gz\n",
      "cs_tail_0000.json.gz\n",
      "cs_middle_0000.json.gz\n",
      "da_middle_0000.json.gz\n",
      "da_head_0000.json.gz\n",
      "da_tail_0000.json.gz\n",
      "de_tail_0000.json.gz\n",
      "de_middle_0000.json.gz\n",
      "de_head_0000.json.gz\n",
      "en_middle_0000.json.gz\n",
      "en_tail_0000.json.gz\n",
      "el_tail_0000.json.gz\n",
      "el_head_0000.json.gz\n",
      "en_head_0000.json.gz\n",
      "el_middle_0000.json.gz\n",
      "es_head_0000.json.gz\n",
      "es_middle_0000.json.gz\n",
      "es_tail_0000.json.gz\n",
      "et_tail_0000.json.gz\n",
      "et_head_0000.json.gz\n",
      "et_middle_0000.json.gz\n",
      "fi_head_0000.json.gz\n",
      "fa_head_0000.json.gz\n",
      "fa_middle_0000.json.gz\n",
      "fa_tail_0000.json.gz\n",
      "fi_middle_0000.json.gz\n",
      "fi_tail_0000.json.gz\n",
      "fr_head_0000.json.gz\n",
      "fr_middle_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/af_tail_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/af_middle_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/ar_middle_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/ar_head_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/af_head_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/az_middle_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/az_head_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/ar_tail_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/be_head_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/az_tail_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/be_middle_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/be_tail_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/bg_head_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/bg_tail_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/bn_middle_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/bn_head_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/da_head_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/ca_tail_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/ca_head_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/cs_middle_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/ca_middle_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/da_middle_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/bg_middle_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/cs_head_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/de_tail_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/bn_tail_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/cs_tail_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/da_tail_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/de_middle_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/en_tail_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/en_middle_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/el_tail_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/de_head_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/el_head_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/et_middle_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/el_middle_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/en_head_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/es_middle_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/es_tail_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/es_head_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/et_head_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/fa_tail_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/et_tail_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/fa_middle_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/fi_head_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/fi_tail_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/fa_head_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/fr_head_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/fi_middle_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/fr_middle_0000.json.gz with mode r\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "hu_head_0000.json.gz\n",
      "he_head_0000.json.gz\n",
      "gu_head_0000.json.gz\n",
      "id_middle_0000.json.gz\n",
      "is_tail_0000.json.gz\n",
      "he_middle_0000.json.gz\n",
      "he_tail_0000.json.gz\n",
      "is_head_0000.json.gz\n",
      "it_tail_0000.json.gz\n",
      "hu_tail_0000.json.gz\n",
      "hu_middle_0000.json.gz\n",
      "gu_middle_0000.json.gz\n",
      "hy_tail_0000.json.gz\n",
      "id_tail_0000.json.gz\n",
      "it_middle_0000.json.gz\n",
      "ja_middle_0000.json.gz\n",
      "gu_tail_0000.json.gz\n",
      "is_middle_0000.json.gz\n",
      "hy_middle_0000.json.gz\n",
      "fr_tail_0000.json.gz\n",
      "hy_head_0000.json.gz\n",
      "it_head_0000.json.gz\n",
      "id_head_0000.json.gz\n",
      "ja_head_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/fr_tail_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/is_tail_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/hy_head_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/ja_middle_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/is_middle_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/it_tail_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/he_middle_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/he_tail_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/gu_middle_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/hu_tail_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/id_tail_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/it_middle_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/is_head_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/gu_tail_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/it_head_0000.json.gz with mode r\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "hi_head_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/hi_head_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/hu_middle_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/id_middle_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/hy_middle_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/hu_head_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/hy_tail_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/id_head_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/gu_head_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/ja_head_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/he_head_0000.json.gz with mode r\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "hi_middle_0000.json.gz\n",
      "hi_tail_0000.json.gz\n",
      "hr_head_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/hi_middle_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/hi_tail_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/hr_head_0000.json.gz with mode r\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "hr_middle_0000.json.gz\n",
      "hr_tail_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/hr_middle_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/hr_tail_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO JsonReader -  Processed 18_218 documents in 0.001h (5010.4 doc/s).\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ja_tail_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/ja_tail_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO JsonReader -  Processed 19_199 documents in 0.0011h (4794.9 doc/s).\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ka_head_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/ka_head_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO JsonReader -  Processed 35_815 documents in 0.0016h (6252.6 doc/s).\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ka_middle_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/ka_middle_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO JsonReader -  Processed 25_362 documents in 0.0049h (1438.5 doc/s).\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ka_tail_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/ka_tail_0000.json.gz with mode r\n",
      "2019-10-02 02:27 INFO JsonReader -  Processed 27_483 documents in 0.0049h (1545.3 doc/s).\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "kk_head_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:28 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/kk_head_0000.json.gz with mode r\n",
      "2019-10-02 02:28 INFO JsonReader -  Processed 78_631 documents in 0.0057h (3848.9 doc/s).\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "kk_middle_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:28 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/kk_middle_0000.json.gz with mode r\n",
      "2019-10-02 02:28 INFO JsonReader -  Processed 82_644 documents in 0.0059h (3858.3 doc/s).\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "kk_tail_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:28 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/kk_tail_0000.json.gz with mode r\n",
      "2019-10-02 02:28 INFO JsonReader -  Processed 45_418 documents in 0.0072h (1749.4 doc/s).\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "km_head_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:28 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/km_head_0000.json.gz with mode r\n",
      "2019-10-02 02:28 INFO JsonReader -  Processed 184_905 documents in 0.009h (5694.6 doc/s).\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "km_middle_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:28 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/km_middle_0000.json.gz with mode r\n",
      "2019-10-02 02:28 INFO JsonReader -  Processed 11_740 documents in 0.0037h (874.3 doc/s).\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "km_tail_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:28 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/km_tail_0000.json.gz with mode r\n",
      "2019-10-02 02:28 INFO JsonReader -  Processed 195_824 documents in 0.012h (4554.9 doc/s).\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "kn_head_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:28 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/kn_head_0000.json.gz with mode r\n",
      "2019-10-02 02:28 INFO JsonReader -  Processed 245_057 documents in 0.012h (5631.0 doc/s).\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "kn_middle_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:28 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/kn_middle_0000.json.gz with mode r\n",
      "2019-10-02 02:28 INFO JsonReader -  Processed 220_589 documents in 0.013h (4851.1 doc/s).\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "kn_tail_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:28 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/kn_tail_0000.json.gz with mode r\n",
      "2019-10-02 02:28 INFO JsonReader -  Processed 19_765 documents in 0.0037h (1489.8 doc/s).\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ko_head_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:28 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/ko_head_0000.json.gz with mode r\n",
      "2019-10-02 02:28 INFO JsonReader -  Processed 975 documents in 9.3e-05h (2914.9 doc/s).\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ko_middle_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:28 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/ko_middle_0000.json.gz with mode r\n",
      "2019-10-02 02:28 INFO JsonReader -  Processed 1_067 documents in 6.6e-05h (4520.8 doc/s).\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ko_tail_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:28 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/ko_tail_0000.json.gz with mode r\n",
      "2019-10-02 02:28 INFO JsonReader -  Processed 259_179 documents in 0.013h (5467.5 doc/s).\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "lt_head_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:28 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/lt_head_0000.json.gz with mode r\n",
      "2019-10-02 02:28 INFO JsonReader -  Processed 138_134 documents in 0.013h (2888.2 doc/s).\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "lt_middle_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:28 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/lt_middle_0000.json.gz with mode r\n",
      "2019-10-02 02:28 INFO JsonReader -  Processed 140_800 documents in 0.014h (2782.1 doc/s).\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "lt_tail_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:28 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/lt_tail_0000.json.gz with mode r\n",
      "2019-10-02 02:28 INFO JsonReader -  Processed 45_808 documents in 0.014h (887.4 doc/s).\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "lv_head_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:28 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/lv_head_0000.json.gz with mode r\n",
      "2019-10-02 02:28 INFO JsonReader -  Processed 44_259 documents in 0.014h (853.3 doc/s).\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "lv_middle_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:28 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/lv_middle_0000.json.gz with mode r\n",
      "2019-10-02 02:28 INFO JsonReader -  Processed 21_507 documents in 0.0045h (1325.9 doc/s).\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "lv_tail_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:28 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/lv_tail_0000.json.gz with mode r\n",
      "2019-10-02 02:28 INFO JsonReader -  Processed 22_563 documents in 0.0046h (1360.2 doc/s).\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "mk_head_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:28 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/mk_head_0000.json.gz with mode r\n",
      "2019-10-02 02:28 INFO JsonReader -  Processed 79_005 documents in 0.017h (1281.0 doc/s).\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "mk_middle_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:28 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/mk_middle_0000.json.gz with mode r\n",
      "2019-10-02 02:28 INFO JsonReader -  Processed 97_026 documents in 0.017h (1555.4 doc/s).\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "mk_tail_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:28 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/mk_tail_0000.json.gz with mode r\n",
      "2019-10-02 02:28 INFO JsonReader -  Processed 380_901 documents in 0.018h (5880.4 doc/s).\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ml_head_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:28 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/ml_head_0000.json.gz with mode r\n",
      "2019-10-02 02:28 INFO JsonReader -  Processed 53_706 documents in 0.008h (1860.4 doc/s).\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ml_middle_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:28 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/ml_middle_0000.json.gz with mode r\n",
      "2019-10-02 02:28 INFO JsonReader -  Processed 85_970 documents in 0.019h (1236.4 doc/s).\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ml_tail_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:28 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/ml_tail_0000.json.gz with mode r\n",
      "2019-10-02 02:28 INFO JsonReader -  Processed 228_678 documents in 0.02h (3193.6 doc/s).\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "mn_head_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:28 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/mn_head_0000.json.gz with mode r\n",
      "2019-10-02 02:28 INFO JsonReader -  Processed 46_057 documents in 0.016h (794.5 doc/s).\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "mn_middle_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:28 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/mn_middle_0000.json.gz with mode r\n",
      "2019-10-02 02:29 INFO JsonReader -  Processed 51_810 documents in 0.016h (882.5 doc/s).\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "mn_tail_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:29 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/mn_tail_0000.json.gz with mode r\n",
      "2019-10-02 02:29 INFO JsonReader -  Processed 563_505 documents in 0.022h (6976.4 doc/s).\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "mr_head_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:29 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/mr_head_0000.json.gz with mode r\n",
      "2019-10-02 02:29 INFO JsonReader -  Processed 68_483 documents in 0.011h (1794.7 doc/s).\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "mr_middle_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:29 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/mr_middle_0000.json.gz with mode r\n",
      "2019-10-02 02:29 INFO JsonReader -  Processed 132_643 documents in 0.024h (1555.8 doc/s).\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "mr_tail_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:29 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/mr_tail_0000.json.gz with mode r\n",
      "2019-10-02 02:29 INFO JsonReader -  Processed 98_347 documents in 0.023h (1203.6 doc/s).\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "my_head_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:29 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/my_head_0000.json.gz with mode r\n",
      "2019-10-02 02:29 INFO JsonReader -  Processed 111_119 documents in 0.023h (1328.5 doc/s).\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "my_middle_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:29 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/my_middle_0000.json.gz with mode r\n",
      "2019-10-02 02:29 INFO JsonReader -  Processed 501_149 documents in 0.026h (5438.8 doc/s).\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "my_tail_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:29 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/my_tail_0000.json.gz with mode r\n",
      "2019-10-02 02:29 INFO JsonReader -  Processed 542_248 documents in 0.026h (5713.8 doc/s).\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ne_head_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:29 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/ne_head_0000.json.gz with mode r\n",
      "2019-10-02 02:29 INFO JsonReader -  Processed 53_167 documents in 0.0085h (1742.7 doc/s).\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ne_middle_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:29 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/ne_middle_0000.json.gz with mode r\n",
      "2019-10-02 02:29 INFO JsonReader -  Processed 48_671 documents in 0.0094h (1441.3 doc/s).\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ne_tail_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:29 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/ne_tail_0000.json.gz with mode r\n",
      "2019-10-02 02:29 INFO JsonReader -  Processed 110_785 documents in 0.023h (1338.3 doc/s).\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "nl_head_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:29 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/nl_head_0000.json.gz with mode r\n",
      "2019-10-02 02:29 INFO JsonReader -  Processed 158_938 documents in 0.024h (1803.4 doc/s).\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "nl_middle_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:29 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/nl_middle_0000.json.gz with mode r\n",
      "2019-10-02 02:29 INFO JsonReader -  Processed 69_759 documents in 0.014h (1398.4 doc/s).\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "nl_tail_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:29 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/nl_tail_0000.json.gz with mode r\n",
      "2019-10-02 02:29 INFO JsonReader -  Processed 43_047 documents in 0.0082h (1457.5 doc/s).\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "no_head_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:29 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/no_head_0000.json.gz with mode r\n",
      "2019-10-02 02:29 INFO JsonReader -  Processed 178_964 documents in 0.016h (3042.8 doc/s).\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "no_middle_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:29 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/no_middle_0000.json.gz with mode r\n",
      "2019-10-02 02:29 INFO JsonReader -  Processed 52_436 documents in 0.011h (1336.2 doc/s).\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "no_tail_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:29 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/no_tail_0000.json.gz with mode r\n",
      "2019-10-02 02:29 INFO JsonReader -  Processed 36_645 documents in 0.0099h (1027.1 doc/s).\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "pl_head_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:29 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/pl_head_0000.json.gz with mode r\n",
      "2019-10-02 02:29 INFO JsonReader -  Processed 67_577 documents in 0.014h (1323.7 doc/s).\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "pl_middle_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:29 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/pl_middle_0000.json.gz with mode r\n",
      "2019-10-02 02:29 INFO JsonReader -  Processed 198_782 documents in 0.017h (3235.7 doc/s).\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "pl_tail_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:29 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/pl_tail_0000.json.gz with mode r\n",
      "2019-10-02 02:29 INFO JsonReader -  Processed 37_211 documents in 0.0082h (1264.9 doc/s).\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "pt_head_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:29 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/pt_head_0000.json.gz with mode r\n",
      "2019-10-02 02:29 INFO JsonReader -  Processed 131_073 documents in 0.018h (2039.0 doc/s).\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "pt_middle_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:29 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/pt_middle_0000.json.gz with mode r\n",
      "2019-10-02 02:29 INFO JsonReader -  Processed 71_592 documents in 0.012h (1600.0 doc/s).\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "pt_tail_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:29 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/pt_tail_0000.json.gz with mode r\n",
      "2019-10-02 02:29 INFO JsonReader -  Processed 72_699 documents in 0.014h (1417.9 doc/s).\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ro_head_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:29 INFO JsonReader -  Processed 49_184 documents in 0.0097h (1402.3 doc/s).\n",
      "2019-10-02 02:29 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/ro_head_0000.json.gz with mode r\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ro_middle_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:29 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/ro_middle_0000.json.gz with mode r\n",
      "2019-10-02 02:29 INFO JsonReader -  Processed 58_074 documents in 0.01h (1576.8 doc/s).\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ro_tail_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:29 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/ro_tail_0000.json.gz with mode r\n",
      "2019-10-02 02:29 INFO JsonReader -  Processed 51_187 documents in 0.013h (1113.6 doc/s).\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ru_head_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:29 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/ru_head_0000.json.gz with mode r\n",
      "2019-10-02 02:29 INFO JsonReader -  Processed 38_162 documents in 0.013h (807.6 doc/s).\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ru_middle_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:29 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/ru_middle_0000.json.gz with mode r\n",
      "2019-10-02 02:29 INFO JsonReader -  Processed 974_379 documents in 0.038h (7149.8 doc/s).\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ru_tail_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:29 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/ru_tail_0000.json.gz with mode r\n",
      "2019-10-02 02:30 INFO JsonReader -  Processed 394_558 documents in 0.025h (4348.0 doc/s).\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "uk_head_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:30 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/uk_head_0000.json.gz with mode r\n",
      "2019-10-02 02:30 INFO JsonReader -  Processed 353_551 documents in 0.027h (3665.3 doc/s).\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "uk_middle_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:30 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/uk_middle_0000.json.gz with mode r\n",
      "2019-10-02 02:30 INFO JsonReader -  Processed 468_288 documents in 0.025h (5181.6 doc/s).\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "uk_tail_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:30 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/uk_tail_0000.json.gz with mode r\n",
      "2019-10-02 02:30 INFO JsonReader -  Processed 77_340 documents in 0.013h (1616.3 doc/s).\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "zh_head_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:30 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/zh_head_0000.json.gz with mode r\n",
      "2019-10-02 02:30 INFO JsonReader -  Processed 81_426 documents in 0.02h (1112.1 doc/s).\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "zh_middle_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:30 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/zh_middle_0000.json.gz with mode r\n",
      "2019-10-02 02:30 INFO JsonReader -  Processed 991_928 documents in 0.051h (5403.7 doc/s).\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "zh_tail_0000.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:30 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/regroup/2019-09/zh_tail_0000.json.gz with mode r\n",
      "2019-10-02 02:30 INFO JsonReader -  Processed 736_510 documents in 0.037h (5494.6 doc/s).\n",
      "2019-10-02 02:30 INFO JsonReader -  Processed 275_536 documents in 0.051h (1490.0 doc/s).\n",
      "2019-10-02 02:30 INFO JsonReader -  Processed 303_983 documents in 0.053h (1584.0 doc/s).\n",
      "2019-10-02 02:30 INFO JsonReader -  Processed 1_055_429 documents in 0.054h (5379.8 doc/s).\n",
      "2019-10-02 02:30 INFO JsonReader -  Processed 962_235 documents in 0.055h (4871.0 doc/s).\n",
      "2019-10-02 02:31 INFO JsonReader -  Processed 1_191_292 documents in 0.056h (5870.1 doc/s).\n",
      "2019-10-02 02:31 INFO JsonReader -  Processed 190_224 documents in 0.038h (1382.8 doc/s).\n",
      "2019-10-02 02:31 INFO JsonReader -  Processed 1_459_255 documents in 0.064h (6324.6 doc/s).\n",
      "2019-10-02 02:31 INFO JsonReader -  Processed 362_102 documents in 0.066h (1515.8 doc/s).\n",
      "2019-10-02 02:31 INFO JsonReader -  Processed 363_022 documents in 0.068h (1478.4 doc/s).\n",
      "2019-10-02 02:31 INFO JsonReader -  Processed 1_696_647 documents in 0.069h (6781.6 doc/s).\n",
      "2019-10-02 02:31 INFO JsonReader -  Processed 870_826 documents in 0.04h (6104.1 doc/s).\n",
      "2019-10-02 02:32 INFO JsonReader -  Processed 904_039 documents in 0.042h (6023.0 doc/s).\n",
      "2019-10-02 02:32 INFO JsonReader -  Processed 1_872_367 documents in 0.073h (7131.1 doc/s).\n",
      "2019-10-02 02:32 INFO JsonReader -  Processed 378_873 documents in 0.074h (1421.3 doc/s).\n",
      "2019-10-02 02:32 INFO JsonReader -  Processed 1_589_729 documents in 0.075h (5925.4 doc/s).\n",
      "2019-10-02 02:32 INFO JsonReader -  Processed 1_626_113 documents in 0.076h (5947.7 doc/s).\n",
      "2019-10-02 02:32 INFO JsonReader -  Processed 1_999_824 documents in 0.076h (7295.8 doc/s).\n",
      "2019-10-02 02:32 INFO JsonReader -  Processed 1_769_587 documents in 0.076h (6428.7 doc/s).\n",
      "2019-10-02 02:32 INFO JsonReader -  Processed 1_645_301 documents in 0.077h (5942.9 doc/s).\n",
      "2019-10-02 02:32 INFO JsonReader -  Processed 1_072_779 documents in 0.08h (3723.8 doc/s).\n",
      "2019-10-02 02:32 INFO JsonReader -  Processed 396_237 documents in 0.083h (1320.8 doc/s).\n",
      "2019-10-02 02:32 INFO JsonReader -  Processed 306_330 documents in 0.083h (1021.1 doc/s).\n",
      "2019-10-02 02:32 INFO JsonReader -  Processed 336_986 documents in 0.083h (1123.3 doc/s).\n",
      "2019-10-02 02:32 INFO JsonReader -  Processed 2_021_463 documents in 0.083h (6738.2 doc/s).\n",
      "2019-10-02 02:32 INFO JsonReader -  Processed 1_085_853 documents in 0.083h (3619.5 doc/s).\n",
      "2019-10-02 02:32 INFO JsonReader -  Processed 1_065_391 documents in 0.083h (3551.3 doc/s).\n",
      "2019-10-02 02:32 INFO JsonReader -  Processed 1_153_617 documents in 0.083h (3845.4 doc/s).\n",
      "2019-10-02 02:32 INFO JsonReader -  Processed 2_004_230 documents in 0.083h (6680.8 doc/s).\n",
      "2019-10-02 02:32 INFO JsonReader -  Processed 344_378 documents in 0.083h (1147.9 doc/s).\n",
      "2019-10-02 02:32 INFO JsonReader -  Processed 966_617 documents in 0.083h (3222.1 doc/s).\n",
      "2019-10-02 02:32 INFO JsonReader -  Processed 588_661 documents in 0.083h (1962.2 doc/s).\n",
      "2019-10-02 02:32 INFO JsonReader -  Processed 822_661 documents in 0.083h (2742.2 doc/s).\n",
      "2019-10-02 02:32 INFO JsonReader -  Processed 986_484 documents in 0.083h (3288.3 doc/s).\n",
      "2019-10-02 02:32 INFO JsonReader -  Processed 560_050 documents in 0.083h (1866.8 doc/s).\n",
      "2019-10-02 02:32 INFO JsonReader -  Processed 337_929 documents in 0.083h (1126.4 doc/s).\n",
      "2019-10-02 02:32 INFO JsonReader -  Processed 1_471_932 documents in 0.083h (4906.4 doc/s).\n",
      "2019-10-02 02:32 INFO JsonReader -  Processed 1_069_972 documents in 0.083h (3566.6 doc/s).\n",
      "2019-10-02 02:32 INFO JsonReader -  Processed 569_417 documents in 0.083h (1898.1 doc/s).\n",
      "2019-10-02 02:32 INFO JsonReader -  Processed 567_624 documents in 0.083h (1892.1 doc/s).\n",
      "2019-10-02 02:32 INFO JsonReader -  Processed 537_545 documents in 0.083h (1791.8 doc/s).\n",
      "2019-10-02 02:32 INFO JsonReader -  Processed 2_361_756 documents in 0.083h (7872.5 doc/s).\n",
      "2019-10-02 02:32 INFO JsonReader -  Processed 2_189_407 documents in 0.083h (7298.0 doc/s).\n",
      "2019-10-02 02:32 INFO JsonReader -  Processed 334_731 documents in 0.083h (1115.8 doc/s).\n",
      "2019-10-02 02:32 INFO JsonReader -  Processed 1_603_578 documents in 0.083h (5345.2 doc/s).\n",
      "2019-10-02 02:32 INFO JsonReader -  Processed 350_078 documents in 0.083h (1166.9 doc/s).\n",
      "2019-10-02 02:32 INFO JsonReader -  Processed 2_442_603 documents in 0.083h (8142.0 doc/s).\n",
      "2019-10-02 02:32 INFO JsonReader -  Processed 2_284_270 documents in 0.083h (7614.2 doc/s).\n",
      "2019-10-02 02:32 INFO JsonReader -  Processed 388_753 documents in 0.083h (1295.8 doc/s).\n",
      "2019-10-02 02:32 INFO JsonReader -  Processed 1_192_864 documents in 0.083h (3976.2 doc/s).\n",
      "2019-10-02 02:32 INFO JsonReader -  Processed 1_082_249 documents in 0.083h (3607.5 doc/s).\n",
      "2019-10-02 02:32 INFO JsonReader -  Processed 374_815 documents in 0.083h (1249.4 doc/s).\n",
      "2019-10-02 02:32 INFO JsonReader -  Processed 648_252 documents in 0.083h (2160.8 doc/s).\n",
      "2019-10-02 02:32 INFO JsonReader -  Processed 576_592 documents in 0.083h (1922.0 doc/s).\n",
      "2019-10-02 02:32 INFO JsonReader -  Processed 487_952 documents in 0.083h (1626.1 doc/s).\n",
      "2019-10-02 02:32 INFO JsonReader -  Processed 427_844 documents in 0.083h (1425.7 doc/s).\n",
      "2019-10-02 02:32 INFO JsonReader -  Processed 595_526 documents in 0.083h (1985.1 doc/s).\n",
      "2019-10-02 02:32 INFO JsonReader -  Processed 2_099_848 documents in 0.087h (6716.9 doc/s).\n",
      "2019-10-02 02:32 INFO JsonReader -  Processed 627_794 documents in 0.088h (1979.2 doc/s).\n",
      "2019-10-02 02:33 INFO JsonReader -  Processed 1_492_667 documents in 0.059h (6997.3 doc/s).\n",
      "2019-10-02 02:33 INFO JsonReader -  Processed 2_227_482 documents in 0.09h (6841.1 doc/s).\n",
      "2019-10-02 02:33 INFO JsonReader -  Processed 1_901_360 documents in 0.062h (8508.8 doc/s).\n",
      "2019-10-02 02:33 INFO JsonReader -  Processed 1_236_865 documents in 0.094h (3671.1 doc/s).\n",
      "2019-10-02 02:33 INFO JsonReader -  Processed 725_848 documents in 0.083h (2419.5 doc/s).\n",
      "2019-10-02 02:33 INFO JsonReader -  Processed 2_128_558 documents in 0.068h (8697.1 doc/s).\n",
      "2019-10-02 02:33 INFO JsonReader -  Processed 2_953_356 documents in 0.098h (8410.5 doc/s).\n",
      "2019-10-02 02:33 INFO JsonReader -  Processed 2_933_493 documents in 0.1h (8131.9 doc/s).\n",
      "2019-10-02 02:33 INFO JsonReader -  Processed 1_563_494 documents in 0.065h (6634.3 doc/s).\n",
      "2019-10-02 02:33 INFO JsonReader -  Processed 1_654_205 documents in 0.07h (6600.8 doc/s).\n",
      "2019-10-02 02:33 INFO JsonReader -  Processed 1_506_483 documents in 0.1h (4114.3 doc/s).\n",
      "2019-10-02 02:33 INFO JsonReader -  Processed 472_973 documents in 0.1h (1281.9 doc/s).\n",
      "2019-10-02 02:33 INFO JsonReader -  Processed 1_475_786 documents in 0.1h (3971.0 doc/s).\n",
      "2019-10-02 02:34 INFO JsonReader -  Processed 502_111 documents in 0.1h (1328.7 doc/s).\n",
      "2019-10-02 02:34 INFO JsonReader -  Processed 1_519_376 documents in 0.075h (5598.4 doc/s).\n",
      "2019-10-02 02:34 INFO JsonReader -  Processed 3_344_557 documents in 0.11h (8598.8 doc/s).\n",
      "2019-10-02 02:34 INFO JsonReader -  Processed 2_985_548 documents in 0.11h (7672.9 doc/s).\n",
      "2019-10-02 02:34 INFO JsonReader -  Processed 1_410_850 documents in 0.074h (5298.2 doc/s).\n",
      "2019-10-02 02:34 INFO JsonReader -  Processed 1_405_286 documents in 0.075h (5230.1 doc/s).\n",
      "2019-10-02 02:34 INFO JsonReader -  Processed 1_683_018 documents in 0.08h (5851.6 doc/s).\n",
      "2019-10-02 02:34 INFO JsonReader -  Processed 1_536_372 documents in 0.11h (3792.8 doc/s).\n",
      "2019-10-02 02:34 INFO JsonReader -  Processed 1_260_592 documents in 0.11h (3091.9 doc/s).\n",
      "2019-10-02 02:34 INFO JsonReader -  Processed 3_440_470 documents in 0.083h (11468.2 doc/s).\n",
      "2019-10-02 02:34 INFO JsonReader -  Processed 2_162_370 documents in 0.083h (7207.9 doc/s).\n",
      "2019-10-02 02:34 INFO JsonReader -  Processed 1_723_426 documents in 0.12h (4131.7 doc/s).\n",
      "2019-10-02 02:34 INFO JsonReader -  Processed 1_734_197 documents in 0.12h (4104.9 doc/s).\n",
      "2019-10-02 02:34 INFO JsonReader -  Processed 1_746_775 documents in 0.12h (4101.0 doc/s).\n",
      "2019-10-02 02:34 INFO JsonReader -  Processed 2_841_594 documents in 0.083h (9472.0 doc/s).\n",
      "2019-10-02 02:34 INFO JsonReader -  Processed 2_054_249 documents in 0.083h (6847.5 doc/s).\n",
      "2019-10-02 02:34 INFO JsonReader -  Processed 465_754 documents in 0.083h (1552.5 doc/s).\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-10-02 02:34 INFO JsonReader -  Processed 391_631 documents in 0.083h (1305.4 doc/s).\n",
      "2019-10-02 02:34 INFO JsonReader -  Processed 589_741 documents in 0.083h (1965.8 doc/s).\n",
      "2019-10-02 02:35 INFO JsonReader -  Processed 403_099 documents in 0.083h (1343.6 doc/s).\n",
      "2019-10-02 02:35 INFO JsonReader -  Processed 459_198 documents in 0.083h (1530.7 doc/s).\n",
      "2019-10-02 02:35 INFO JsonReader -  Processed 3_025_580 documents in 0.087h (9608.6 doc/s).\n",
      "2019-10-02 02:35 INFO JsonReader -  Processed 642_080 documents in 0.083h (2140.3 doc/s).\n",
      "2019-10-02 02:35 INFO JsonReader -  Processed 829_075 documents in 0.083h (2763.6 doc/s).\n",
      "2019-10-02 02:35 INFO JsonReader -  Processed 2_558_052 documents in 0.13h (5638.2 doc/s).\n",
      "2019-10-02 02:35 INFO JsonReader -  Processed 2_371_312 documents in 0.093h (7120.5 doc/s).\n",
      "2019-10-02 02:35 INFO JsonReader -  Processed 4_403_332 documents in 0.099h (12401.7 doc/s).\n",
      "2019-10-02 02:35 INFO JsonReader -  Processed 870_803 documents in 0.083h (2902.7 doc/s).\n",
      "2019-10-02 02:35 INFO JsonReader -  Processed 1_833_927 documents in 0.13h (3862.9 doc/s).\n",
      "2019-10-02 02:35 INFO JsonReader -  Processed 615_152 documents in 0.083h (2050.4 doc/s).\n",
      "2019-10-02 02:35 INFO JsonReader -  Processed 3_024_365 documents in 0.11h (7951.6 doc/s).\n",
      "2019-10-02 02:35 INFO JsonReader -  Processed 666_693 documents in 0.14h (1350.0 doc/s).\n",
      "2019-10-02 02:36 INFO JsonReader -  Processed 739_005 documents in 0.14h (1462.4 doc/s).\n",
      "2019-10-02 02:36 INFO JsonReader -  Processed 1_190_748 documents in 0.14h (2310.5 doc/s).\n",
      "2019-10-02 02:36 INFO JsonReader -  Processed 1_058_998 documents in 0.098h (3006.6 doc/s).\n",
      "2019-10-02 02:36 INFO JsonReader -  Processed 1_101_718 documents in 0.1h (2945.8 doc/s).\n",
      "2019-10-02 02:37 INFO JsonReader -  Processed 3_763_664 documents in 0.16h (6741.0 doc/s).\n",
      "2019-10-02 02:37 INFO JsonReader -  Processed 1_633_001 documents in 0.17h (2748.4 doc/s).\n",
      "2019-10-02 02:37 INFO JsonReader -  Processed 1_086_581 documents in 0.17h (1811.0 doc/s).\n",
      "2019-10-02 02:37 INFO JsonReader -  Processed 883_332 documents in 0.17h (1472.2 doc/s).\n",
      "2019-10-02 02:37 INFO JsonReader -  Processed 888_606 documents in 0.17h (1480.9 doc/s).\n",
      "2019-10-02 02:37 INFO JsonReader -  Processed 1_439_770 documents in 0.17h (2399.5 doc/s).\n",
      "2019-10-02 02:37 INFO JsonReader -  Processed 1_463_998 documents in 0.17h (2439.9 doc/s).\n",
      "2019-10-02 02:37 INFO JsonReader -  Processed 990_711 documents in 0.17h (1651.1 doc/s).\n",
      "2019-10-02 02:37 INFO JsonReader -  Processed 1_524_243 documents in 0.17h (2540.3 doc/s).\n",
      "2019-10-02 02:37 INFO JsonReader -  Processed 871_110 documents in 0.17h (1451.8 doc/s).\n",
      "2019-10-02 02:37 INFO JsonReader -  Processed 1_447_083 documents in 0.17h (2411.6 doc/s).\n",
      "2019-10-02 02:37 INFO JsonReader -  Processed 1_207_836 documents in 0.17h (2012.8 doc/s).\n",
      "2019-10-02 02:37 INFO JsonReader -  Processed 1_148_428 documents in 0.17h (1913.7 doc/s).\n",
      "2019-10-02 02:37 INFO JsonReader -  Processed 1_587_752 documents in 0.17h (2646.2 doc/s).\n",
      "2019-10-02 02:37 INFO JsonReader -  Processed 1_487_761 documents in 0.17h (2451.5 doc/s).\n",
      "2019-10-02 02:38 INFO JsonReader -  Processed 837_821 documents in 0.14h (1695.9 doc/s).\n",
      "2019-10-02 02:38 INFO JsonReader -  Processed 1_595_858 documents in 0.18h (2480.0 doc/s).\n",
      "2019-10-02 02:38 INFO JsonReader -  Processed 751_313 documents in 0.14h (1483.5 doc/s).\n",
      "2019-10-02 02:38 INFO JsonReader -  Processed 1_851_311 documents in 0.17h (3085.4 doc/s).\n",
      "2019-10-02 02:38 INFO JsonReader -  Processed 984_088 documents in 0.18h (1508.2 doc/s).\n",
      "2019-10-02 02:38 INFO JsonReader -  Processed 884_511 documents in 0.15h (1670.4 doc/s).\n",
      "2019-10-02 02:38 INFO JsonReader -  Processed 1_117_555 documents in 0.19h (1650.1 doc/s).\n",
      "2019-10-02 02:39 INFO JsonReader -  Processed 1_036_644 documents in 0.2h (1437.5 doc/s).\n",
      "2019-10-02 02:39 INFO JsonReader -  Processed 839_449 documents in 0.17h (1399.1 doc/s).\n",
      "2019-10-02 02:39 INFO JsonReader -  Processed 1_278_873 documents in 0.17h (2131.4 doc/s).\n",
      "2019-10-02 02:40 INFO JsonReader -  Processed 1_250_052 documents in 0.17h (2083.4 doc/s).\n",
      "2019-10-02 02:40 INFO JsonReader -  Processed 1_092_804 documents in 0.21h (1433.9 doc/s).\n",
      "2019-10-02 02:40 INFO JsonReader -  Processed 1_431_540 documents in 0.21h (1864.6 doc/s).\n",
      "2019-10-02 02:40 INFO JsonReader -  Processed 1_150_907 documents in 0.17h (1918.1 doc/s).\n",
      "2019-10-02 02:40 INFO JsonReader -  Processed 893_628 documents in 0.18h (1376.9 doc/s).\n",
      "2019-10-02 02:41 INFO JsonReader -  Processed 1_408_022 documents in 0.22h (1763.2 doc/s).\n",
      "2019-10-02 02:42 INFO JsonReader -  Processed 2_404_245 documents in 0.25h (2719.3 doc/s).\n",
      "2019-10-02 02:42 INFO JsonReader -  Processed 2_316_147 documents in 0.25h (2573.4 doc/s).\n",
      "2019-10-02 02:42 INFO JsonReader -  Processed 2_262_757 documents in 0.25h (2514.0 doc/s).\n",
      "2019-10-02 02:42 INFO JsonReader -  Processed 1_858_343 documents in 0.25h (2064.6 doc/s).\n",
      "2019-10-02 02:42 INFO JsonReader -  Processed 2_379_877 documents in 0.25h (2595.1 doc/s).\n",
      "2019-10-02 02:43 INFO JsonReader -  Processed 1_672_493 documents in 0.21h (2176.2 doc/s).\n",
      "2019-10-02 02:43 INFO JsonReader -  Processed 1_792_219 documents in 0.22h (2257.3 doc/s).\n",
      "2019-10-02 02:43 INFO JsonReader -  Processed 1_969_716 documents in 0.26h (2105.3 doc/s).\n",
      "2019-10-02 02:43 INFO JsonReader -  Processed 2_809_416 documents in 0.25h (3121.4 doc/s).\n",
      "2019-10-02 02:44 INFO JsonReader -  Processed 2_587_148 documents in 0.28h (2585.7 doc/s).\n",
      "2019-10-02 02:45 INFO JsonReader -  Processed 1_836_524 documents in 0.25h (2040.5 doc/s).\n",
      "2019-10-02 02:48 INFO JsonReader -  Processed 3_565_717 documents in 0.33h (2971.3 doc/s).\n",
      "2019-10-02 02:48 INFO JsonReader -  Processed 2_129_119 documents in 0.3h (1979.2 doc/s).\n",
      "2019-10-02 02:48 INFO JsonReader -  Processed 3_641_442 documents in 0.34h (2973.1 doc/s).\n"
     ]
    }
   ],
   "source": [
    "prefixs = get_prefixs(langs)\n",
    "pool = Pool()\n",
    "results = pool.map(get_perplexities,prefixs)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "PERPLEXITIES = {}\n",
    "DOCS = {}\n",
    "max_ppl = 0\n",
    "for result in results:\n",
    "    PERPLEXITIES[result[0]] = result[1]\n",
    "    if len(result[1])==0:\n",
    "        continue\n",
    "    if max_ppl < max(result[1]):\n",
    "        max_ppl = max(result[1])\n",
    "del results"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "histograms = {}\n",
    "\n",
    "for lang, split in langs.items():\n",
    "    ppl = []\n",
    "    weights = []\n",
    "    for s in split:\n",
    "        ppl += PERPLEXITIES[lang +'_' + s]\n",
    "        weights += ( [size_normalizer[lang +'_' + s] for k in range(len(PERPLEXITIES[lang +'_' + s]))]) \n",
    "    histograms[lang] = np.histogram(ppl, bins = np.arange(0,int(max_ppl),10), weights = weights)\n",
    "\n",
    "df_hist = pd.DataFrame({lang: histograms[lang][0] for lang in langs}, columns= langs)\n",
    "export_csv = df_hist.to_csv('/private/home/malachaux/ccall/histograms_2019-09.csv', index = None, header=True)\n",
    "print('histogram saved in histograms_2019-09.csv ')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "pool = Pool()\n",
    "results = pool.map(get_percentiles,langs.items())\n",
    "percentiles = {}\n",
    "for result in results:\n",
    "    percentiles[result[0]] = result[1]\n",
    "del results\n",
    "df_pct = pd.DataFrame(percentiles, columns= langs)\n",
    "export_csv = df_pct.to_csv('/private/home/malachaux/ccall/percentils_2019-09.csv', index = None, header=True)\n",
    "print('percentiles saved in percentils_2019-09.csv')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "ccall",
   "language": "python",
   "name": "ccall"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> notebooks/compute_stats.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "from jsonql import smart_open, read_jsons\n",
    "import os\n",
    "import matplotlib.pyplot as plt\n",
    "import perplexity\n",
    "from pathlib import Path\n",
    "from sentence_splitter import SentenceSplitter, split_text_into_sentences\n",
    "import re\n",
    "import json\n",
    "from tqdm import tqdm\n",
    "from multiprocessing import Pool\n",
    "import itertools\n",
    "import numpy as np\n",
    "import subprocess\n",
    "import pandas as pd"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "SPLITS = ['head', 'middle', 'tail']\n",
    "\n",
    "langs_splitter = (['ca' ,'cs', 'da', 'nl', 'en', 'fi', 'fr', 'de']\n",
    "                + ['el', 'hu', 'is', 'it', 'lv' ,'lt', 'no', 'pl']\n",
    "                + ['pt', 'ro', 'ru', 'sk', 'sl', 'es' ,'sv', 'tr']\n",
    "                 )\n",
    "DEVANHAGHRI_LANGUAGES = ['as', 'bh', 'bn', 'bpy', 'dty', 'hi', 'ks', 'mai', 'ne']\n",
    "\n",
    "DEVANHAGHRI_LANGUAGES_WITH_DOT = ['gom', 'gu', 'mr']\n",
    "\n",
    "CYRILIC_LANGUAGES = [\n",
    "    \"ab\", \"ady\", \"ba\", \"be\", \"be_x_old\", \"bg\", \"bxr\", \"ce\", \"cu\", \"cv\",\n",
    "    \"inh\", \"kbd\", \"kk\", \"koi\", \"kv\", \"ky\", \"lbe\", \"lez\", \"mdf\", \"mhr\",\n",
    "    \"mk\", \"mn\", \"tt\", \"tyv\", \"udm\", \"uk\", \"xal\" ]\n",
    "\n",
    "ARABIC_LANGUAGES = ['arc', 'arz', 'azb', 'fa', 'glk', 'lrc', 'ug', 'ur', 'ar']\n",
    "\n",
    "def split_chinese(paragraph):\n",
    "    return re.findall(u'[^!?。\\.\\!\\?]+[!?。\\.\\!\\?]?', paragraph, flags=re.U)\n",
    "\n",
    "def SplitDevanhaghri(line):\n",
    "    return re.findall(u'[^!?।৷\\!\\?]+[!?।৷\\?\\!]?', line, flags=re.U)\n",
    "\n",
    "# same above but latin point is also an EOS marker\n",
    "def SplitDevanhaghriPoint(line):\n",
    "    return re.findall(u'[^!?।৷\\.\\!\\?]+[!?।৷\\.\\?\\!]?', line, flags=re.U)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 68,
   "metadata": {},
   "outputs": [],
   "source": [
    "folder = \"/checkpoint/guw/cc_clean2/regroup/2019-09/\""
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# get file sizes, langs"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [],
   "source": [
    "command = \"ls  /checkpoint/guw/cc_clean2/regroup/2019-09/*_0000.json.gz | xargs -n1 -P200  -I {} bash -c 'echo \\\"{} -> $(zcat {} |  wc -l)\\\"'\"\n",
    "p = subprocess.Popen(command , stdout=subprocess.PIPE, shell=True)\n",
    "ls_res = p.communicate()[0].decode(\"utf-8\").split('\\n')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "#command2 = \"ls  /checkpoint/guw/cc_clean2/regroup/2019-13/*_0000.json.tmp.gz | xargs -n1 -P200  -I {} bash -c 'echo \\\"{} -> $(zcat {} |  wc -l)\\\"'\"\n",
    "#p2 = subprocess.Popen(command2 , stdout=subprocess.PIPE, shell=True)\n",
    "#ls_res2 = p2.communicate()[0].decode(\"utf-8\").split('\\n')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "nb_doc_tmp = {}\n",
    "#for data in ls_res + ls_res2:\n",
    "for data in ls_res :\n",
    "    if len(data) == 0:\n",
    "        continue\n",
    "    nb_doc_tmp['_'.join(data.split('/')[-1].split('_')[0:2])] = int(data.split(' ')[-1])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 69,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "sizes = {}\n",
    "langs = {}\n",
    "for file in sorted(os.listdir(folder)):\n",
    "    if file.endswith('index') or file == 'log':\n",
    "        continue\n",
    "    name = '_'.join(file.split('_')[0:2])\n",
    "    if name in sizes:\n",
    "        sizes[name] += os.path.getsize(folder + file)\n",
    "    else:\n",
    "        sizes[name] = os.path.getsize(folder + file)\n",
    "    lang = file.split('_')[0]\n",
    "    if lang not in langs :\n",
    "        langs[lang] = []\n",
    "    split = name.split('_')[1]\n",
    "    if not split in langs[lang]:\n",
    "        langs[lang].append(split)\n",
    "normalizer = {}\n",
    "\n",
    "for name,size in sizes.items(): \n",
    "    file = name + '_0000.json.gz' \n",
    "    assert os.path.exists(folder + file)\n",
    "    normalizer[name] = os.path.getsize(folder + file) / size \n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# compute number of words"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_prefixs(langs):\n",
    "    for key, values in langs.items():\n",
    "        for value in values:\n",
    "            yield (key,value)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_counts(inputs):\n",
    "    # compute number of words for each lang each split\n",
    "    assert len(inputs) == 2\n",
    "    lang = inputs[0]\n",
    "    part = inputs[1]\n",
    "    prefix = lang + '_' + part\n",
    "    \n",
    "    mose_tokenizer = perplexity.RobustTokenizer(lang)\n",
    "    if lang in langs_splitter :\n",
    "        splitter = SentenceSplitter(language=lang)\n",
    "    elif lang in CYRILIC_LANGUAGES:\n",
    "        splitter = SentenceSplitter(language='ru')\n",
    "    elif lang in ARABIC_LANGUAGES:\n",
    "        splitter = SentenceSplitter(language='en')\n",
    "    \n",
    "    file = prefix + '_0000.json.gz' \n",
    "    assert os.path.exists(folder + file)\n",
    "    source = smart_open(folder + file)\n",
    "    docs = read_jsons(source)\n",
    "    count_words = 0 \n",
    "    count_sentences = 0 \n",
    "    \n",
    "    for i,doc in enumerate(docs):\n",
    "        if i > 100000:\n",
    "            break\n",
    "        for paragraph in doc['raw_content'].split('\\n'):\n",
    "            text_tokenized = mose_tokenizer.do(paragraph)\n",
    "            count_words += len(text_tokenized.split(' '))\n",
    "            if lang in langs_splitter or lang in CYRILIC_LANGUAGES:\n",
    "                text_splitted = splitter.split(text_tokenized)\n",
    "                count_sentences += len(text_splitted)\n",
    "            elif lang in ARABIC_LANGUAGES:\n",
    "                text_tokenized = re.sub(\"؟\", \"?\", text_tokenized)\n",
    "                text_splitted = splitter.split(text_tokenized)\n",
    "                count_sentences += len(text_splitted)\n",
    "            elif lang in DEVANHAGHRI_LANGUAGES:\n",
    "                text_splitted = SplitDevanhaghri(text_tokenized)\n",
    "                count_sentences += len(text_splitted)\n",
    "            elif lang in DEVANHAGHRI_LANGUAGES_WITH_DOT:\n",
    "                text_splitted = SplitDevanhaghriPoint(text_tokenized)\n",
    "                count_sentences += len(text_splitted)\n",
    "            elif lang == 'zh' or 'ja':\n",
    "                text_splitted = split_chinese(text_tokenized)\n",
    "                count_sentences += len(text_splitted)       \n",
    "    return (prefix, count_words,count_sentences, i)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_ratios_after_dedup(inputs):\n",
    "    # compute number of words for each lang each split\n",
    "    assert len(inputs) == 2\n",
    "    lang = inputs[0]\n",
    "    part = inputs[1]\n",
    "    prefix = lang + '_' + part\n",
    "    print(\"opening \" + prefix)\n",
    "    file = prefix + '_0000.json.gz' \n",
    "    assert os.path.exists(folder + file)\n",
    "    source = smart_open(folder + file)\n",
    "    docs = read_jsons(source)\n",
    "    original_length = 0 \n",
    "    final_length = 0 \n",
    "    for i,doc in enumerate(docs):\n",
    "        original_length += doc['original_length']\n",
    "        final_length += doc['length']\n",
    "    ratio = final_length/original_length\n",
    "    print(\"closing\" + prefix)\n",
    "    return prefix, ratio"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# prefixs = get_prefixs(langs)\n",
    "# pool = Pool()\n",
    "# print(\"start ratios_after_dedup ...\")\n",
    "# results = pool.map(get_ratios_after_dedup,prefixs)\n",
    "# print(\"end ratios_after_dedup\")\n",
    "\n",
    "# ratios_tmp = {}\n",
    "# for result in results:\n",
    "#     prefix = result[0]\n",
    "#     ratio = result[1]\n",
    "#     ratios_tmp[prefix] = ratio"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "# compute number of words for each lang each split\n",
    "prefixs = get_prefixs(langs)\n",
    "pool = Pool()\n",
    "print(\"start get_counts ...\")\n",
    "results = pool.map(get_counts,prefixs)\n",
    "print(\"end get_counts\")\n",
    "\n",
    "\n",
    "nb_words_tmp = {}\n",
    "nb_sentences_tmp = {}\n",
    "\n",
    "for result in results:\n",
    "    prefix = result[0]\n",
    "    nb_w = result[1]\n",
    "    nb_s = result[2]\n",
    "    i = result[3] + 1\n",
    "    nb_words_tmp[prefix] = int( nb_w * nb_doc_tmp[prefix] / i / normalizer[prefix] )\n",
    "    nb_sentences_tmp[prefix] = int( nb_s  * nb_doc_tmp[prefix] / i / normalizer[prefix] )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [],
   "source": [
    "# estimate number of words for whole dump\n",
    "nb_words = { lang:0 for lang in langs }\n",
    "nb_sentences = { lang:0 for lang in langs }\n",
    "nb_docs  = {lang:0 for lang in langs}\n",
    "ratios = {lang:0 for lang in langs}\n",
    "for lang in langs:\n",
    "    total_size = 0\n",
    "    for split in langs[lang]:\n",
    "        prefix = lang + '_' + split\n",
    "        nb_words[lang] += nb_words_tmp[prefix]\n",
    "        nb_sentences[lang] += nb_sentences_tmp[prefix]\n",
    "        nb_docs[lang] += int(nb_doc_tmp[prefix] / normalizer[prefix])\n",
    "        ratios[lang] += ratios_tmp[prefix] * sizes[prefix]\n",
    "        total_size += sizes[prefix]\n",
    "    ratios[lang] /= total_size\n",
    "    ratios[lang] = \"%.2f\" % ratios[lang]\n",
    "    nb_sentences[lang] = str(nb_sentences[lang]) if nb_sentences[lang] > 0 else '-'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "metadata": {},
   "outputs": [],
   "source": [
    "size_by_langs = {}\n",
    "for lang,splits in langs.items():\n",
    "    size_by_langs[lang] = 0\n",
    "    for split in splits:\n",
    "        size_by_langs[lang] += sizes[lang+'_'+split]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "stats saved in stats.csv \n"
     ]
    }
   ],
   "source": [
    "df = pd.DataFrame({'language': list(langs.keys()), \n",
    "                    'number documents': list(nb_docs.values()),\n",
    "                    'number sentences': list(nb_sentences.values()),\n",
    "                    'number tokens': list(nb_words.values()),\n",
    "                    'size in bytes': list(size_by_lang.values())\n",
    "#                     'percentage after dedup': list(ratios.values())\n",
    "                  }, \n",
    "                  columns= ['language',\n",
    "                            'number documents',\n",
    "                            'number sentences',\n",
    "                            'number tokens', \n",
    "                            'size in bytes']\n",
    "                           # 'percentage after dedup']\n",
    "                 )\n",
    "export_csv = df.to_csv('/private/home/malachaux/ccall/stats_2019-09_all.csv', index = None, header=True)\n",
    "print('stats saved in stats_2019_09_all.csv ')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "ccall",
   "language": "python",
   "name": "ccall"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> notebooks/deduplication_study_and_show.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {},
   "outputs": [],
   "source": [
    "from jsonql import smart_open, read_jsons\n",
    "import os\n",
    "import matplotlib.pyplot as plt\n",
    "import perplexity\n",
    "from pathlib import Path\n",
    "from sentence_splitter import SentenceSplitter, split_text_into_sentences\n",
    "import re\n",
    "import json\n",
    "from tqdm import tqdm\n",
    "from multiprocessing import Pool\n",
    "import itertools\n",
    "import numpy as np\n",
    "import subprocess\n",
    "import pandas as pd"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "metadata": {},
   "outputs": [],
   "source": [
    "folder = \"/checkpoint/guw/cc_clean2/hashes_exp/\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_files(folder):\n",
    "     for f in sorted(os.listdir(folder)):\n",
    "            if f.endswith(\"json.gz\"):\n",
    "                yield f"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_total_length(file):\n",
    "    # compute number of words for each lang each split\n",
    "    assert os.path.exists(folder + file)\n",
    "    print(\"opening\" + file)\n",
    "    source = smart_open(folder + file)\n",
    "    docs = read_jsons(source)\n",
    "    length = 0\n",
    "    for i,doc in enumerate(docs):\n",
    "        if doc == {}:\n",
    "            continue\n",
    "        length += doc['length']\n",
    "    return int(file.split('.')[0][-3:]), length"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "metadata": {},
   "outputs": [],
   "source": [
    "files = get_files(folder)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "opening2019-13_0000_dedup000.json.gz\n",
      "opening2019-13_0000_dedup010.json.gz\n",
      "opening2019-13_0000_dedup005.json.gz\n",
      "opening2019-13_0000_dedup020.json.gz\n",
      "opening2019-13_0000_dedup001.json.gz\n",
      "opening2019-13_0000_dedup002.json.gz\n",
      "opening2019-13_0000_dedup050.json.gz\n",
      "opening2019-13_0000_dedup100.json.gz\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-09-30 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/hashes_exp/2019-13_0000_dedup010.json.gz with mode r\n",
      "2019-09-30 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/hashes_exp/2019-13_0000_dedup020.json.gz with mode r\n",
      "2019-09-30 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/hashes_exp/2019-13_0000_dedup005.json.gz with mode r\n",
      "2019-09-30 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/hashes_exp/2019-13_0000_dedup002.json.gz with mode r\n",
      "2019-09-30 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/hashes_exp/2019-13_0000_dedup001.json.gz with mode r\n",
      "2019-09-30 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/hashes_exp/2019-13_0000_dedup000.json.gz with mode r\n",
      "2019-09-30 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/hashes_exp/2019-13_0000_dedup100.json.gz with mode r\n",
      "2019-09-30 02:27 INFO jsonql -  Opening /checkpoint/guw/cc_clean2/hashes_exp/2019-13_0000_dedup050.json.gz with mode r\n",
      "2019-09-30 02:28 INFO JsonReader -  Processed 1_511_867 documents in 0.022h (19525.7 doc/s).\n",
      "2019-09-30 02:28 INFO JsonReader -  Processed 1_511_867 documents in 0.022h (19453.1 doc/s).\n",
      "2019-09-30 02:28 INFO JsonReader -  Processed 1_511_867 documents in 0.022h (19209.7 doc/s).\n",
      "2019-09-30 02:28 INFO JsonReader -  Processed 1_511_867 documents in 0.022h (18721.3 doc/s).\n",
      "2019-09-30 02:28 INFO JsonReader -  Processed 1_511_867 documents in 0.025h (16652.8 doc/s).\n",
      "2019-09-30 02:28 INFO JsonReader -  Processed 1_511_867 documents in 0.026h (16336.9 doc/s).\n",
      "2019-09-30 02:28 INFO JsonReader -  Processed 1_511_867 documents in 0.028h (15025.2 doc/s).\n",
      "2019-09-30 02:30 INFO JsonReader -  Processed 1_511_867 documents in 0.058h (7296.6 doc/s).\n"
     ]
    }
   ],
   "source": [
    "pool = Pool()\n",
    "results = pool.map(get_total_length,files)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 70,
   "metadata": {},
   "outputs": [],
   "source": [
    "ratios = [results[i][1]/results[0][1] for i in range(1,8) ]\n",
    "y = [results[i][0] for i in range(1,8) ]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 84,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "\n",
       "    <div class=\"bk-root\">\n",
       "        <a href=\"https://bokeh.pydata.org\" target=\"_blank\" class=\"bk-logo bk-logo-small bk-logo-notebook\"></a>\n",
       "        <span id=\"2131\">Loading BokehJS ...</span>\n",
       "    </div>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/javascript": [
       "\n",
       "(function(root) {\n",
       "  function now() {\n",
       "    return new Date();\n",
       "  }\n",
       "\n",
       "  var force = true;\n",
       "\n",
       "  if (typeof root._bokeh_onload_callbacks === \"undefined\" || force === true) {\n",
       "    root._bokeh_onload_callbacks = [];\n",
       "    root._bokeh_is_loading = undefined;\n",
       "  }\n",
       "\n",
       "  var JS_MIME_TYPE = 'application/javascript';\n",
       "  var HTML_MIME_TYPE = 'text/html';\n",
       "  var EXEC_MIME_TYPE = 'application/vnd.bokehjs_exec.v0+json';\n",
       "  var CLASS_NAME = 'output_bokeh rendered_html';\n",
       "\n",
       "  /**\n",
       "   * Render data to the DOM node\n",
       "   */\n",
       "  function render(props, node) {\n",
       "    var script = document.createElement(\"script\");\n",
       "    node.appendChild(script);\n",
       "  }\n",
       "\n",
       "  /**\n",
       "   * Handle when an output is cleared or removed\n",
       "   */\n",
       "  function handleClearOutput(event, handle) {\n",
       "    var cell = handle.cell;\n",
       "\n",
       "    var id = cell.output_area._bokeh_element_id;\n",
       "    var server_id = cell.output_area._bokeh_server_id;\n",
       "    // Clean up Bokeh references\n",
       "    if (id != null && id in Bokeh.index) {\n",
       "      Bokeh.index[id].model.document.clear();\n",
       "      delete Bokeh.index[id];\n",
       "    }\n",
       "\n",
       "    if (server_id !== undefined) {\n",
       "      // Clean up Bokeh references\n",
       "      var cmd = \"from bokeh.io.state import curstate; print(curstate().uuid_to_server['\" + server_id + \"'].get_sessions()[0].document.roots[0]._id)\";\n",
       "      cell.notebook.kernel.execute(cmd, {\n",
       "        iopub: {\n",
       "          output: function(msg) {\n",
       "            var id = msg.content.text.trim();\n",
       "            if (id in Bokeh.index) {\n",
       "              Bokeh.index[id].model.document.clear();\n",
       "              delete Bokeh.index[id];\n",
       "            }\n",
       "          }\n",
       "        }\n",
       "      });\n",
       "      // Destroy server and session\n",
       "      var cmd = \"import bokeh.io.notebook as ion; ion.destroy_server('\" + server_id + \"')\";\n",
       "      cell.notebook.kernel.execute(cmd);\n",
       "    }\n",
       "  }\n",
       "\n",
       "  /**\n",
       "   * Handle when a new output is added\n",
       "   */\n",
       "  function handleAddOutput(event, handle) {\n",
       "    var output_area = handle.output_area;\n",
       "    var output = handle.output;\n",
       "\n",
       "    // limit handleAddOutput to display_data with EXEC_MIME_TYPE content only\n",
       "    if ((output.output_type != \"display_data\") || (!output.data.hasOwnProperty(EXEC_MIME_TYPE))) {\n",
       "      return\n",
       "    }\n",
       "\n",
       "    var toinsert = output_area.element.find(\".\" + CLASS_NAME.split(' ')[0]);\n",
       "\n",
       "    if (output.metadata[EXEC_MIME_TYPE][\"id\"] !== undefined) {\n",
       "      toinsert[toinsert.length - 1].firstChild.textContent = output.data[JS_MIME_TYPE];\n",
       "      // store reference to embed id on output_area\n",
       "      output_area._bokeh_element_id = output.metadata[EXEC_MIME_TYPE][\"id\"];\n",
       "    }\n",
       "    if (output.metadata[EXEC_MIME_TYPE][\"server_id\"] !== undefined) {\n",
       "      var bk_div = document.createElement(\"div\");\n",
       "      bk_div.innerHTML = output.data[HTML_MIME_TYPE];\n",
       "      var script_attrs = bk_div.children[0].attributes;\n",
       "      for (var i = 0; i < script_attrs.length; i++) {\n",
       "        toinsert[toinsert.length - 1].firstChild.setAttribute(script_attrs[i].name, script_attrs[i].value);\n",
       "      }\n",
       "      // store reference to server id on output_area\n",
       "      output_area._bokeh_server_id = output.metadata[EXEC_MIME_TYPE][\"server_id\"];\n",
       "    }\n",
       "  }\n",
       "\n",
       "  function register_renderer(events, OutputArea) {\n",
       "\n",
       "    function append_mime(data, metadata, element) {\n",
       "      // create a DOM node to render to\n",
       "      var toinsert = this.create_output_subarea(\n",
       "        metadata,\n",
       "        CLASS_NAME,\n",
       "        EXEC_MIME_TYPE\n",
       "      );\n",
       "      this.keyboard_manager.register_events(toinsert);\n",
       "      // Render to node\n",
       "      var props = {data: data, metadata: metadata[EXEC_MIME_TYPE]};\n",
       "      render(props, toinsert[toinsert.length - 1]);\n",
       "      element.append(toinsert);\n",
       "      return toinsert\n",
       "    }\n",
       "\n",
       "    /* Handle when an output is cleared or removed */\n",
       "    events.on('clear_output.CodeCell', handleClearOutput);\n",
       "    events.on('delete.Cell', handleClearOutput);\n",
       "\n",
       "    /* Handle when a new output is added */\n",
       "    events.on('output_added.OutputArea', handleAddOutput);\n",
       "\n",
       "    /**\n",
       "     * Register the mime type and append_mime function with output_area\n",
       "     */\n",
       "    OutputArea.prototype.register_mime_type(EXEC_MIME_TYPE, append_mime, {\n",
       "      /* Is output safe? */\n",
       "      safe: true,\n",
       "      /* Index of renderer in `output_area.display_order` */\n",
       "      index: 0\n",
       "    });\n",
       "  }\n",
       "\n",
       "  // register the mime type if in Jupyter Notebook environment and previously unregistered\n",
       "  if (root.Jupyter !== undefined) {\n",
       "    var events = require('base/js/events');\n",
       "    var OutputArea = require('notebook/js/outputarea').OutputArea;\n",
       "\n",
       "    if (OutputArea.prototype.mime_types().indexOf(EXEC_MIME_TYPE) == -1) {\n",
       "      register_renderer(events, OutputArea);\n",
       "    }\n",
       "  }\n",
       "\n",
       "  \n",
       "  if (typeof (root._bokeh_timeout) === \"undefined\" || force === true) {\n",
       "    root._bokeh_timeout = Date.now() + 5000;\n",
       "    root._bokeh_failed_load = false;\n",
       "  }\n",
       "\n",
       "  var NB_LOAD_WARNING = {'data': {'text/html':\n",
       "     \"<div style='background-color: #fdd'>\\n\"+\n",
       "     \"<p>\\n\"+\n",
       "     \"BokehJS does not appear to have successfully loaded. If loading BokehJS from CDN, this \\n\"+\n",
       "     \"may be due to a slow or bad network connection. Possible fixes:\\n\"+\n",
       "     \"</p>\\n\"+\n",
       "     \"<ul>\\n\"+\n",
       "     \"<li>re-rerun `output_notebook()` to attempt to load from CDN again, or</li>\\n\"+\n",
       "     \"<li>use INLINE resources instead, as so:</li>\\n\"+\n",
       "     \"</ul>\\n\"+\n",
       "     \"<code>\\n\"+\n",
       "     \"from bokeh.resources import INLINE\\n\"+\n",
       "     \"output_notebook(resources=INLINE)\\n\"+\n",
       "     \"</code>\\n\"+\n",
       "     \"</div>\"}};\n",
       "\n",
       "  function display_loaded() {\n",
       "    var el = document.getElementById(\"2131\");\n",
       "    if (el != null) {\n",
       "      el.textContent = \"BokehJS is loading...\";\n",
       "    }\n",
       "    if (root.Bokeh !== undefined) {\n",
       "      if (el != null) {\n",
       "        el.textContent = \"BokehJS \" + root.Bokeh.version + \" successfully loaded.\";\n",
       "      }\n",
       "    } else if (Date.now() < root._bokeh_timeout) {\n",
       "      setTimeout(display_loaded, 100)\n",
       "    }\n",
       "  }\n",
       "\n",
       "\n",
       "  function run_callbacks() {\n",
       "    try {\n",
       "      root._bokeh_onload_callbacks.forEach(function(callback) {\n",
       "        if (callback != null)\n",
       "          callback();\n",
       "      });\n",
       "    } finally {\n",
       "      delete root._bokeh_onload_callbacks\n",
       "    }\n",
       "    console.debug(\"Bokeh: all callbacks have finished\");\n",
       "  }\n",
       "\n",
       "  function load_libs(css_urls, js_urls, callback) {\n",
       "    if (css_urls == null) css_urls = [];\n",
       "    if (js_urls == null) js_urls = [];\n",
       "\n",
       "    root._bokeh_onload_callbacks.push(callback);\n",
       "    if (root._bokeh_is_loading > 0) {\n",
       "      console.debug(\"Bokeh: BokehJS is being loaded, scheduling callback at\", now());\n",
       "      return null;\n",
       "    }\n",
       "    if (js_urls == null || js_urls.length === 0) {\n",
       "      run_callbacks();\n",
       "      return null;\n",
       "    }\n",
       "    console.debug(\"Bokeh: BokehJS not loaded, scheduling load and callback at\", now());\n",
       "    root._bokeh_is_loading = css_urls.length + js_urls.length;\n",
       "\n",
       "    function on_load() {\n",
       "      root._bokeh_is_loading--;\n",
       "      if (root._bokeh_is_loading === 0) {\n",
       "        console.debug(\"Bokeh: all BokehJS libraries/stylesheets loaded\");\n",
       "        run_callbacks()\n",
       "      }\n",
       "    }\n",
       "\n",
       "    function on_error() {\n",
       "      console.error(\"failed to load \" + url);\n",
       "    }\n",
       "\n",
       "    for (var i = 0; i < css_urls.length; i++) {\n",
       "      var url = css_urls[i];\n",
       "      const element = document.createElement(\"link\");\n",
       "      element.onload = on_load;\n",
       "      element.onerror = on_error;\n",
       "      element.rel = \"stylesheet\";\n",
       "      element.type = \"text/css\";\n",
       "      element.href = url;\n",
       "      console.debug(\"Bokeh: injecting link tag for BokehJS stylesheet: \", url);\n",
       "      document.body.appendChild(element);\n",
       "    }\n",
       "\n",
       "    for (var i = 0; i < js_urls.length; i++) {\n",
       "      var url = js_urls[i];\n",
       "      var element = document.createElement('script');\n",
       "      element.onload = on_load;\n",
       "      element.onerror = on_error;\n",
       "      element.async = false;\n",
       "      element.src = url;\n",
       "      console.debug(\"Bokeh: injecting script tag for BokehJS library: \", url);\n",
       "      document.head.appendChild(element);\n",
       "    }\n",
       "  };var element = document.getElementById(\"2131\");\n",
       "  if (element == null) {\n",
       "    console.error(\"Bokeh: ERROR: autoload.js configured with elementid '2131' but no matching script tag was found. \")\n",
       "    return false;\n",
       "  }\n",
       "\n",
       "  function inject_raw_css(css) {\n",
       "    const element = document.createElement(\"style\");\n",
       "    element.appendChild(document.createTextNode(css));\n",
       "    document.body.appendChild(element);\n",
       "  }\n",
       "\n",
       "  var js_urls = [\"https://cdn.pydata.org/bokeh/release/bokeh-1.3.4.min.js\", \"https://cdn.pydata.org/bokeh/release/bokeh-widgets-1.3.4.min.js\", \"https://cdn.pydata.org/bokeh/release/bokeh-tables-1.3.4.min.js\", \"https://cdn.pydata.org/bokeh/release/bokeh-gl-1.3.4.min.js\"];\n",
       "  var css_urls = [];\n",
       "\n",
       "  var inline_js = [\n",
       "    function(Bokeh) {\n",
       "      Bokeh.set_log_level(\"info\");\n",
       "    },\n",
       "    \n",
       "    function(Bokeh) {\n",
       "      \n",
       "    },\n",
       "    function(Bokeh) {} // ensure no trailing comma for IE\n",
       "  ];\n",
       "\n",
       "  function run_inline_js() {\n",
       "    \n",
       "    if ((root.Bokeh !== undefined) || (force === true)) {\n",
       "      for (var i = 0; i < inline_js.length; i++) {\n",
       "        inline_js[i].call(root, root.Bokeh);\n",
       "      }if (force === true) {\n",
       "        display_loaded();\n",
       "      }} else if (Date.now() < root._bokeh_timeout) {\n",
       "      setTimeout(run_inline_js, 100);\n",
       "    } else if (!root._bokeh_failed_load) {\n",
       "      console.log(\"Bokeh: BokehJS failed to load within specified timeout.\");\n",
       "      root._bokeh_failed_load = true;\n",
       "    } else if (force !== true) {\n",
       "      var cell = $(document.getElementById(\"2131\")).parents('.cell').data().cell;\n",
       "      cell.output_area.append_execute_result(NB_LOAD_WARNING)\n",
       "    }\n",
       "\n",
       "  }\n",
       "\n",
       "  if (root._bokeh_is_loading === 0) {\n",
       "    console.debug(\"Bokeh: BokehJS loaded, going straight to plotting\");\n",
       "    run_inline_js();\n",
       "  } else {\n",
       "    load_libs(css_urls, js_urls, function() {\n",
       "      console.debug(\"Bokeh: BokehJS plotting callback run at\", now());\n",
       "      run_inline_js();\n",
       "    });\n",
       "  }\n",
       "}(window));"
      ],
      "application/vnd.bokehjs_load.v0+json": "\n(function(root) {\n  function now() {\n    return new Date();\n  }\n\n  var force = true;\n\n  if (typeof root._bokeh_onload_callbacks === \"undefined\" || force === true) {\n    root._bokeh_onload_callbacks = [];\n    root._bokeh_is_loading = undefined;\n  }\n\n  \n\n  \n  if (typeof (root._bokeh_timeout) === \"undefined\" || force === true) {\n    root._bokeh_timeout = Date.now() + 5000;\n    root._bokeh_failed_load = false;\n  }\n\n  var NB_LOAD_WARNING = {'data': {'text/html':\n     \"<div style='background-color: #fdd'>\\n\"+\n     \"<p>\\n\"+\n     \"BokehJS does not appear to have successfully loaded. If loading BokehJS from CDN, this \\n\"+\n     \"may be due to a slow or bad network connection. Possible fixes:\\n\"+\n     \"</p>\\n\"+\n     \"<ul>\\n\"+\n     \"<li>re-rerun `output_notebook()` to attempt to load from CDN again, or</li>\\n\"+\n     \"<li>use INLINE resources instead, as so:</li>\\n\"+\n     \"</ul>\\n\"+\n     \"<code>\\n\"+\n     \"from bokeh.resources import INLINE\\n\"+\n     \"output_notebook(resources=INLINE)\\n\"+\n     \"</code>\\n\"+\n     \"</div>\"}};\n\n  function display_loaded() {\n    var el = document.getElementById(\"2131\");\n    if (el != null) {\n      el.textContent = \"BokehJS is loading...\";\n    }\n    if (root.Bokeh !== undefined) {\n      if (el != null) {\n        el.textContent = \"BokehJS \" + root.Bokeh.version + \" successfully loaded.\";\n      }\n    } else if (Date.now() < root._bokeh_timeout) {\n      setTimeout(display_loaded, 100)\n    }\n  }\n\n\n  function run_callbacks() {\n    try {\n      root._bokeh_onload_callbacks.forEach(function(callback) {\n        if (callback != null)\n          callback();\n      });\n    } finally {\n      delete root._bokeh_onload_callbacks\n    }\n    console.debug(\"Bokeh: all callbacks have finished\");\n  }\n\n  function load_libs(css_urls, js_urls, callback) {\n    if (css_urls == null) css_urls = [];\n    if (js_urls == null) js_urls = [];\n\n    root._bokeh_onload_callbacks.push(callback);\n    if (root._bokeh_is_loading > 0) {\n      console.debug(\"Bokeh: BokehJS is being loaded, scheduling callback at\", now());\n      return null;\n    }\n    if (js_urls == null || js_urls.length === 0) {\n      run_callbacks();\n      return null;\n    }\n    console.debug(\"Bokeh: BokehJS not loaded, scheduling load and callback at\", now());\n    root._bokeh_is_loading = css_urls.length + js_urls.length;\n\n    function on_load() {\n      root._bokeh_is_loading--;\n      if (root._bokeh_is_loading === 0) {\n        console.debug(\"Bokeh: all BokehJS libraries/stylesheets loaded\");\n        run_callbacks()\n      }\n    }\n\n    function on_error() {\n      console.error(\"failed to load \" + url);\n    }\n\n    for (var i = 0; i < css_urls.length; i++) {\n      var url = css_urls[i];\n      const element = document.createElement(\"link\");\n      element.onload = on_load;\n      element.onerror = on_error;\n      element.rel = \"stylesheet\";\n      element.type = \"text/css\";\n      element.href = url;\n      console.debug(\"Bokeh: injecting link tag for BokehJS stylesheet: \", url);\n      document.body.appendChild(element);\n    }\n\n    for (var i = 0; i < js_urls.length; i++) {\n      var url = js_urls[i];\n      var element = document.createElement('script');\n      element.onload = on_load;\n      element.onerror = on_error;\n      element.async = false;\n      element.src = url;\n      console.debug(\"Bokeh: injecting script tag for BokehJS library: \", url);\n      document.head.appendChild(element);\n    }\n  };var element = document.getElementById(\"2131\");\n  if (element == null) {\n    console.error(\"Bokeh: ERROR: autoload.js configured with elementid '2131' but no matching script tag was found. \")\n    return false;\n  }\n\n  function inject_raw_css(css) {\n    const element = document.createElement(\"style\");\n    element.appendChild(document.createTextNode(css));\n    document.body.appendChild(element);\n  }\n\n  var js_urls = [\"https://cdn.pydata.org/bokeh/release/bokeh-1.3.4.min.js\", \"https://cdn.pydata.org/bokeh/release/bokeh-widgets-1.3.4.min.js\", \"https://cdn.pydata.org/bokeh/release/bokeh-tables-1.3.4.min.js\", \"https://cdn.pydata.org/bokeh/release/bokeh-gl-1.3.4.min.js\"];\n  var css_urls = [];\n\n  var inline_js = [\n    function(Bokeh) {\n      Bokeh.set_log_level(\"info\");\n    },\n    \n    function(Bokeh) {\n      \n    },\n    function(Bokeh) {} // ensure no trailing comma for IE\n  ];\n\n  function run_inline_js() {\n    \n    if ((root.Bokeh !== undefined) || (force === true)) {\n      for (var i = 0; i < inline_js.length; i++) {\n        inline_js[i].call(root, root.Bokeh);\n      }if (force === true) {\n        display_loaded();\n      }} else if (Date.now() < root._bokeh_timeout) {\n      setTimeout(run_inline_js, 100);\n    } else if (!root._bokeh_failed_load) {\n      console.log(\"Bokeh: BokehJS failed to load within specified timeout.\");\n      root._bokeh_failed_load = true;\n    } else if (force !== true) {\n      var cell = $(document.getElementById(\"2131\")).parents('.cell').data().cell;\n      cell.output_area.append_execute_result(NB_LOAD_WARNING)\n    }\n\n  }\n\n  if (root._bokeh_is_loading === 0) {\n    console.debug(\"Bokeh: BokehJS loaded, going straight to plotting\");\n    run_inline_js();\n  } else {\n    load_libs(css_urls, js_urls, function() {\n      console.debug(\"Bokeh: BokehJS plotting callback run at\", now());\n      run_inline_js();\n    });\n  }\n}(window));"
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "\n",
       "\n",
       "\n",
       "\n",
       "\n",
       "\n",
       "  <div class=\"bk-root\" id=\"04e18870-28fc-4d91-8b8a-b703107153b4\" data-root-id=\"2132\"></div>\n"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/javascript": [
       "(function(root) {\n",
       "  function embed_document(root) {\n",
       "    \n",
       "  var docs_json = {\"b513ed69-77aa-43f9-a91d-c4d11d15eafb\":{\"roots\":{\"references\":[{\"attributes\":{\"below\":[{\"id\":\"2141\",\"type\":\"LinearAxis\"}],\"center\":[{\"id\":\"2145\",\"type\":\"Grid\"},{\"id\":\"2150\",\"type\":\"Grid\"}],\"left\":[{\"id\":\"2146\",\"type\":\"LinearAxis\"}],\"renderers\":[{\"id\":\"2167\",\"type\":\"GlyphRenderer\"},{\"id\":\"2172\",\"type\":\"GlyphRenderer\"}],\"title\":{\"id\":\"2247\",\"type\":\"Title\"},\"toolbar\":{\"id\":\"2157\",\"type\":\"Toolbar\"},\"x_range\":{\"id\":\"2133\",\"type\":\"DataRange1d\"},\"x_scale\":{\"id\":\"2137\",\"type\":\"LinearScale\"},\"y_range\":{\"id\":\"2135\",\"type\":\"DataRange1d\"},\"y_scale\":{\"id\":\"2139\",\"type\":\"LinearScale\"}},\"id\":\"2132\",\"subtype\":\"Figure\",\"type\":\"Plot\"},{\"attributes\":{\"bottom_units\":\"screen\",\"fill_alpha\":{\"value\":0.5},\"fill_color\":{\"value\":\"lightgrey\"},\"left_units\":\"screen\",\"level\":\"overlay\",\"line_alpha\":{\"value\":1.0},\"line_color\":{\"value\":\"black\"},\"line_dash\":[4,4],\"line_width\":{\"value\":2},\"render_mode\":\"css\",\"right_units\":\"screen\",\"top_units\":\"screen\"},\"id\":\"2252\",\"type\":\"BoxAnnotation\"},{\"attributes\":{\"callback\":null,\"data\":{\"x\":[1,2,5,10,20,50,100],\"y\":[0.42383024400147495,0.39604464045698,0.3625586095185072,0.33510704300048166,0.31192401710259887,0.30191448133263155,0.2936207178148477]},\"selected\":{\"id\":\"2255\",\"type\":\"Selection\"},\"selection_policy\":{\"id\":\"2256\",\"type\":\"UnionRenderers\"}},\"id\":\"2169\",\"type\":\"ColumnDataSource\"},{\"attributes\":{},\"id\":\"2253\",\"type\":\"Selection\"},{\"attributes\":{\"text\":\"\"},\"id\":\"2247\",\"type\":\"Title\"},{\"attributes\":{},\"id\":\"2151\",\"type\":\"PanTool\"},{\"attributes\":{},\"id\":\"2254\",\"type\":\"UnionRenderers\"},{\"attributes\":{\"callback\":null,\"data\":{\"x\":[1,2,5,10,20,50,100],\"y\":[0.42383024400147495,0.39604464045698,0.3625586095185072,0.33510704300048166,0.31192401710259887,0.30191448133263155,0.2936207178148477]},\"selected\":{\"id\":\"2253\",\"type\":\"Selection\"},\"selection_policy\":{\"id\":\"2254\",\"type\":\"UnionRenderers\"}},\"id\":\"2164\",\"type\":\"ColumnDataSource\"},{\"attributes\":{},\"id\":\"2152\",\"type\":\"WheelZoomTool\"},{\"attributes\":{},\"id\":\"2255\",\"type\":\"Selection\"},{\"attributes\":{\"overlay\":{\"id\":\"2252\",\"type\":\"BoxAnnotation\"}},\"id\":\"2153\",\"type\":\"BoxZoomTool\"},{\"attributes\":{},\"id\":\"2256\",\"type\":\"UnionRenderers\"},{\"attributes\":{},\"id\":\"2154\",\"type\":\"SaveTool\"},{\"attributes\":{},\"id\":\"2251\",\"type\":\"BasicTickFormatter\"},{\"attributes\":{},\"id\":\"2155\",\"type\":\"ResetTool\"},{\"attributes\":{},\"id\":\"2137\",\"type\":\"LinearScale\"},{\"attributes\":{},\"id\":\"2156\",\"type\":\"HelpTool\"},{\"attributes\":{\"active_drag\":\"auto\",\"active_inspect\":\"auto\",\"active_multi\":null,\"active_scroll\":\"auto\",\"active_tap\":\"auto\",\"tools\":[{\"id\":\"2151\",\"type\":\"PanTool\"},{\"id\":\"2152\",\"type\":\"WheelZoomTool\"},{\"id\":\"2153\",\"type\":\"BoxZoomTool\"},{\"id\":\"2154\",\"type\":\"SaveTool\"},{\"id\":\"2155\",\"type\":\"ResetTool\"},{\"id\":\"2156\",\"type\":\"HelpTool\"}]},\"id\":\"2157\",\"type\":\"Toolbar\"},{\"attributes\":{\"line_alpha\":0.1,\"line_color\":\"#1f77b4\",\"line_width\":2,\"x\":{\"field\":\"x\"},\"y\":{\"field\":\"y\"}},\"id\":\"2166\",\"type\":\"Line\"},{\"attributes\":{\"callback\":null},\"id\":\"2135\",\"type\":\"DataRange1d\"},{\"attributes\":{},\"id\":\"2139\",\"type\":\"LinearScale\"},{\"attributes\":{\"data_source\":{\"id\":\"2164\",\"type\":\"ColumnDataSource\"},\"glyph\":{\"id\":\"2165\",\"type\":\"Line\"},\"hover_glyph\":null,\"muted_glyph\":null,\"nonselection_glyph\":{\"id\":\"2166\",\"type\":\"Line\"},\"selection_glyph\":null,\"view\":{\"id\":\"2168\",\"type\":\"CDSView\"}},\"id\":\"2167\",\"type\":\"GlyphRenderer\"},{\"attributes\":{\"callback\":null},\"id\":\"2133\",\"type\":\"DataRange1d\"},{\"attributes\":{\"source\":{\"id\":\"2164\",\"type\":\"ColumnDataSource\"}},\"id\":\"2168\",\"type\":\"CDSView\"},{\"attributes\":{\"axis_label\":\"number of shards used\",\"axis_label_text_font_style\":\"normal\",\"formatter\":{\"id\":\"2251\",\"type\":\"BasicTickFormatter\"},\"ticker\":{\"id\":\"2142\",\"type\":\"BasicTicker\"}},\"id\":\"2141\",\"type\":\"LinearAxis\"},{\"attributes\":{\"fill_color\":{\"value\":\"#1f77b4\"},\"line_color\":{\"value\":\"#1f77b4\"},\"x\":{\"field\":\"x\"},\"y\":{\"field\":\"y\"}},\"id\":\"2170\",\"type\":\"Circle\"},{\"attributes\":{},\"id\":\"2142\",\"type\":\"BasicTicker\"},{\"attributes\":{\"ticker\":{\"id\":\"2142\",\"type\":\"BasicTicker\"}},\"id\":\"2145\",\"type\":\"Grid\"},{\"attributes\":{\"fill_alpha\":{\"value\":0.1},\"fill_color\":{\"value\":\"#1f77b4\"},\"line_alpha\":{\"value\":0.1},\"line_color\":{\"value\":\"#1f77b4\"},\"x\":{\"field\":\"x\"},\"y\":{\"field\":\"y\"}},\"id\":\"2171\",\"type\":\"Circle\"},{\"attributes\":{\"axis_label\":\"% of data remaining\",\"axis_label_text_font_style\":\"normal\",\"formatter\":{\"id\":\"2249\",\"type\":\"BasicTickFormatter\"},\"ticker\":{\"id\":\"2147\",\"type\":\"BasicTicker\"}},\"id\":\"2146\",\"type\":\"LinearAxis\"},{\"attributes\":{\"data_source\":{\"id\":\"2169\",\"type\":\"ColumnDataSource\"},\"glyph\":{\"id\":\"2170\",\"type\":\"Circle\"},\"hover_glyph\":null,\"muted_glyph\":null,\"nonselection_glyph\":{\"id\":\"2171\",\"type\":\"Circle\"},\"selection_glyph\":null,\"view\":{\"id\":\"2173\",\"type\":\"CDSView\"}},\"id\":\"2172\",\"type\":\"GlyphRenderer\"},{\"attributes\":{},\"id\":\"2147\",\"type\":\"BasicTicker\"},{\"attributes\":{\"source\":{\"id\":\"2169\",\"type\":\"ColumnDataSource\"}},\"id\":\"2173\",\"type\":\"CDSView\"},{\"attributes\":{\"dimension\":1,\"ticker\":{\"id\":\"2147\",\"type\":\"BasicTicker\"}},\"id\":\"2150\",\"type\":\"Grid\"},{\"attributes\":{},\"id\":\"2249\",\"type\":\"BasicTickFormatter\"},{\"attributes\":{\"line_color\":\"#1f77b4\",\"line_width\":2,\"x\":{\"field\":\"x\"},\"y\":{\"field\":\"y\"}},\"id\":\"2165\",\"type\":\"Line\"}],\"root_ids\":[\"2132\"]},\"title\":\"Bokeh Application\",\"version\":\"1.3.4\"}};\n",
       "  var render_items = [{\"docid\":\"b513ed69-77aa-43f9-a91d-c4d11d15eafb\",\"roots\":{\"2132\":\"04e18870-28fc-4d91-8b8a-b703107153b4\"}}];\n",
       "  root.Bokeh.embed.embed_items_notebook(docs_json, render_items);\n",
       "\n",
       "  }\n",
       "  if (root.Bokeh !== undefined) {\n",
       "    embed_document(root);\n",
       "  } else {\n",
       "    var attempts = 0;\n",
       "    var timer = setInterval(function(root) {\n",
       "      if (root.Bokeh !== undefined) {\n",
       "        embed_document(root);\n",
       "        clearInterval(timer);\n",
       "      }\n",
       "      attempts++;\n",
       "      if (attempts > 100) {\n",
       "        console.log(\"Bokeh: ERROR: Unable to run BokehJS code because BokehJS library is missing\");\n",
       "        clearInterval(timer);\n",
       "      }\n",
       "    }, 10, root)\n",
       "  }\n",
       "})(window);"
      ],
      "application/vnd.bokehjs_exec.v0+json": ""
     },
     "metadata": {
      "application/vnd.bokehjs_exec.v0+json": {
       "id": "2132"
      }
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from bokeh.plotting import figure, show\n",
    "from bokeh.io import output_notebook\n",
    "output_notebook()\n",
    "\n",
    "p= figure()\n",
    "p.line(y,ratios,line_width=2)\n",
    "p.circle(y,ratios)\n",
    "p.xaxis.axis_label = 'number of shards used'\n",
    "p.yaxis.axis_label = '% of data remaining'\n",
    "p.xaxis.axis_label_text_font_style = 'normal'\n",
    "p.yaxis.axis_label_text_font_style = 'normal'\n",
    "\n",
    "show(p)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "ccall",
   "language": "python",
   "name": "ccall"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> notebooks/show_stats_and_ppl.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [],
   "source": [
    "from bokeh.plotting import figure, show\n",
    "from bokeh.io import output_notebook\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "import random as rd"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "# show perplexity histogram"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [],
   "source": [
    "histograms = pd.read_csv('/private/home/malachaux/ccall/histograms_2019-09.csv')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "\n",
       "    <div class=\"bk-root\">\n",
       "        <a href=\"https://bokeh.pydata.org\" target=\"_blank\" class=\"bk-logo bk-logo-small bk-logo-notebook\"></a>\n",
       "        <span id=\"1342\">Loading BokehJS ...</span>\n",
       "    </div>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/javascript": [
       "\n",
       "(function(root) {\n",
       "  function now() {\n",
       "    return new Date();\n",
       "  }\n",
       "\n",
       "  var force = true;\n",
       "\n",
       "  if (typeof root._bokeh_onload_callbacks === \"undefined\" || force === true) {\n",
       "    root._bokeh_onload_callbacks = [];\n",
       "    root._bokeh_is_loading = undefined;\n",
       "  }\n",
       "\n",
       "  var JS_MIME_TYPE = 'application/javascript';\n",
       "  var HTML_MIME_TYPE = 'text/html';\n",
       "  var EXEC_MIME_TYPE = 'application/vnd.bokehjs_exec.v0+json';\n",
       "  var CLASS_NAME = 'output_bokeh rendered_html';\n",
       "\n",
       "  /**\n",
       "   * Render data to the DOM node\n",
       "   */\n",
       "  function render(props, node) {\n",
       "    var script = document.createElement(\"script\");\n",
       "    node.appendChild(script);\n",
       "  }\n",
       "\n",
       "  /**\n",
       "   * Handle when an output is cleared or removed\n",
       "   */\n",
       "  function handleClearOutput(event, handle) {\n",
       "    var cell = handle.cell;\n",
       "\n",
       "    var id = cell.output_area._bokeh_element_id;\n",
       "    var server_id = cell.output_area._bokeh_server_id;\n",
       "    // Clean up Bokeh references\n",
       "    if (id != null && id in Bokeh.index) {\n",
       "      Bokeh.index[id].model.document.clear();\n",
       "      delete Bokeh.index[id];\n",
       "    }\n",
       "\n",
       "    if (server_id !== undefined) {\n",
       "      // Clean up Bokeh references\n",
       "      var cmd = \"from bokeh.io.state import curstate; print(curstate().uuid_to_server['\" + server_id + \"'].get_sessions()[0].document.roots[0]._id)\";\n",
       "      cell.notebook.kernel.execute(cmd, {\n",
       "        iopub: {\n",
       "          output: function(msg) {\n",
       "            var id = msg.content.text.trim();\n",
       "            if (id in Bokeh.index) {\n",
       "              Bokeh.index[id].model.document.clear();\n",
       "              delete Bokeh.index[id];\n",
       "            }\n",
       "          }\n",
       "        }\n",
       "      });\n",
       "      // Destroy server and session\n",
       "      var cmd = \"import bokeh.io.notebook as ion; ion.destroy_server('\" + server_id + \"')\";\n",
       "      cell.notebook.kernel.execute(cmd);\n",
       "    }\n",
       "  }\n",
       "\n",
       "  /**\n",
       "   * Handle when a new output is added\n",
       "   */\n",
       "  function handleAddOutput(event, handle) {\n",
       "    var output_area = handle.output_area;\n",
       "    var output = handle.output;\n",
       "\n",
       "    // limit handleAddOutput to display_data with EXEC_MIME_TYPE content only\n",
       "    if ((output.output_type != \"display_data\") || (!output.data.hasOwnProperty(EXEC_MIME_TYPE))) {\n",
       "      return\n",
       "    }\n",
       "\n",
       "    var toinsert = output_area.element.find(\".\" + CLASS_NAME.split(' ')[0]);\n",
       "\n",
       "    if (output.metadata[EXEC_MIME_TYPE][\"id\"] !== undefined) {\n",
       "      toinsert[toinsert.length - 1].firstChild.textContent = output.data[JS_MIME_TYPE];\n",
       "      // store reference to embed id on output_area\n",
       "      output_area._bokeh_element_id = output.metadata[EXEC_MIME_TYPE][\"id\"];\n",
       "    }\n",
       "    if (output.metadata[EXEC_MIME_TYPE][\"server_id\"] !== undefined) {\n",
       "      var bk_div = document.createElement(\"div\");\n",
       "      bk_div.innerHTML = output.data[HTML_MIME_TYPE];\n",
       "      var script_attrs = bk_div.children[0].attributes;\n",
       "      for (var i = 0; i < script_attrs.length; i++) {\n",
       "        toinsert[toinsert.length - 1].firstChild.setAttribute(script_attrs[i].name, script_attrs[i].value);\n",
       "      }\n",
       "      // store reference to server id on output_area\n",
       "      output_area._bokeh_server_id = output.metadata[EXEC_MIME_TYPE][\"server_id\"];\n",
       "    }\n",
       "  }\n",
       "\n",
       "  function register_renderer(events, OutputArea) {\n",
       "\n",
       "    function append_mime(data, metadata, element) {\n",
       "      // create a DOM node to render to\n",
       "      var toinsert = this.create_output_subarea(\n",
       "        metadata,\n",
       "        CLASS_NAME,\n",
       "        EXEC_MIME_TYPE\n",
       "      );\n",
       "      this.keyboard_manager.register_events(toinsert);\n",
       "      // Render to node\n",
       "      var props = {data: data, metadata: metadata[EXEC_MIME_TYPE]};\n",
       "      render(props, toinsert[toinsert.length - 1]);\n",
       "      element.append(toinsert);\n",
       "      return toinsert\n",
       "    }\n",
       "\n",
       "    /* Handle when an output is cleared or removed */\n",
       "    events.on('clear_output.CodeCell', handleClearOutput);\n",
       "    events.on('delete.Cell', handleClearOutput);\n",
       "\n",
       "    /* Handle when a new output is added */\n",
       "    events.on('output_added.OutputArea', handleAddOutput);\n",
       "\n",
       "    /**\n",
       "     * Register the mime type and append_mime function with output_area\n",
       "     */\n",
       "    OutputArea.prototype.register_mime_type(EXEC_MIME_TYPE, append_mime, {\n",
       "      /* Is output safe? */\n",
       "      safe: true,\n",
       "      /* Index of renderer in `output_area.display_order` */\n",
       "      index: 0\n",
       "    });\n",
       "  }\n",
       "\n",
       "  // register the mime type if in Jupyter Notebook environment and previously unregistered\n",
       "  if (root.Jupyter !== undefined) {\n",
       "    var events = require('base/js/events');\n",
       "    var OutputArea = require('notebook/js/outputarea').OutputArea;\n",
       "\n",
       "    if (OutputArea.prototype.mime_types().indexOf(EXEC_MIME_TYPE) == -1) {\n",
       "      register_renderer(events, OutputArea);\n",
       "    }\n",
       "  }\n",
       "\n",
       "  \n",
       "  if (typeof (root._bokeh_timeout) === \"undefined\" || force === true) {\n",
       "    root._bokeh_timeout = Date.now() + 5000;\n",
       "    root._bokeh_failed_load = false;\n",
       "  }\n",
       "\n",
       "  var NB_LOAD_WARNING = {'data': {'text/html':\n",
       "     \"<div style='background-color: #fdd'>\\n\"+\n",
       "     \"<p>\\n\"+\n",
       "     \"BokehJS does not appear to have successfully loaded. If loading BokehJS from CDN, this \\n\"+\n",
       "     \"may be due to a slow or bad network connection. Possible fixes:\\n\"+\n",
       "     \"</p>\\n\"+\n",
       "     \"<ul>\\n\"+\n",
       "     \"<li>re-rerun `output_notebook()` to attempt to load from CDN again, or</li>\\n\"+\n",
       "     \"<li>use INLINE resources instead, as so:</li>\\n\"+\n",
       "     \"</ul>\\n\"+\n",
       "     \"<code>\\n\"+\n",
       "     \"from bokeh.resources import INLINE\\n\"+\n",
       "     \"output_notebook(resources=INLINE)\\n\"+\n",
       "     \"</code>\\n\"+\n",
       "     \"</div>\"}};\n",
       "\n",
       "  function display_loaded() {\n",
       "    var el = document.getElementById(\"1342\");\n",
       "    if (el != null) {\n",
       "      el.textContent = \"BokehJS is loading...\";\n",
       "    }\n",
       "    if (root.Bokeh !== undefined) {\n",
       "      if (el != null) {\n",
       "        el.textContent = \"BokehJS \" + root.Bokeh.version + \" successfully loaded.\";\n",
       "      }\n",
       "    } else if (Date.now() < root._bokeh_timeout) {\n",
       "      setTimeout(display_loaded, 100)\n",
       "    }\n",
       "  }\n",
       "\n",
       "\n",
       "  function run_callbacks() {\n",
       "    try {\n",
       "      root._bokeh_onload_callbacks.forEach(function(callback) {\n",
       "        if (callback != null)\n",
       "          callback();\n",
       "      });\n",
       "    } finally {\n",
       "      delete root._bokeh_onload_callbacks\n",
       "    }\n",
       "    console.debug(\"Bokeh: all callbacks have finished\");\n",
       "  }\n",
       "\n",
       "  function load_libs(css_urls, js_urls, callback) {\n",
       "    if (css_urls == null) css_urls = [];\n",
       "    if (js_urls == null) js_urls = [];\n",
       "\n",
       "    root._bokeh_onload_callbacks.push(callback);\n",
       "    if (root._bokeh_is_loading > 0) {\n",
       "      console.debug(\"Bokeh: BokehJS is being loaded, scheduling callback at\", now());\n",
       "      return null;\n",
       "    }\n",
       "    if (js_urls == null || js_urls.length === 0) {\n",
       "      run_callbacks();\n",
       "      return null;\n",
       "    }\n",
       "    console.debug(\"Bokeh: BokehJS not loaded, scheduling load and callback at\", now());\n",
       "    root._bokeh_is_loading = css_urls.length + js_urls.length;\n",
       "\n",
       "    function on_load() {\n",
       "      root._bokeh_is_loading--;\n",
       "      if (root._bokeh_is_loading === 0) {\n",
       "        console.debug(\"Bokeh: all BokehJS libraries/stylesheets loaded\");\n",
       "        run_callbacks()\n",
       "      }\n",
       "    }\n",
       "\n",
       "    function on_error() {\n",
       "      console.error(\"failed to load \" + url);\n",
       "    }\n",
       "\n",
       "    for (var i = 0; i < css_urls.length; i++) {\n",
       "      var url = css_urls[i];\n",
       "      const element = document.createElement(\"link\");\n",
       "      element.onload = on_load;\n",
       "      element.onerror = on_error;\n",
       "      element.rel = \"stylesheet\";\n",
       "      element.type = \"text/css\";\n",
       "      element.href = url;\n",
       "      console.debug(\"Bokeh: injecting link tag for BokehJS stylesheet: \", url);\n",
       "      document.body.appendChild(element);\n",
       "    }\n",
       "\n",
       "    for (var i = 0; i < js_urls.length; i++) {\n",
       "      var url = js_urls[i];\n",
       "      var element = document.createElement('script');\n",
       "      element.onload = on_load;\n",
       "      element.onerror = on_error;\n",
       "      element.async = false;\n",
       "      element.src = url;\n",
       "      console.debug(\"Bokeh: injecting script tag for BokehJS library: \", url);\n",
       "      document.head.appendChild(element);\n",
       "    }\n",
       "  };var element = document.getElementById(\"1342\");\n",
       "  if (element == null) {\n",
       "    console.error(\"Bokeh: ERROR: autoload.js configured with elementid '1342' but no matching script tag was found. \")\n",
       "    return false;\n",
       "  }\n",
       "\n",
       "  function inject_raw_css(css) {\n",
       "    const element = document.createElement(\"style\");\n",
       "    element.appendChild(document.createTextNode(css));\n",
       "    document.body.appendChild(element);\n",
       "  }\n",
       "\n",
       "  var js_urls = [\"https://cdn.pydata.org/bokeh/release/bokeh-1.3.4.min.js\", \"https://cdn.pydata.org/bokeh/release/bokeh-widgets-1.3.4.min.js\", \"https://cdn.pydata.org/bokeh/release/bokeh-tables-1.3.4.min.js\", \"https://cdn.pydata.org/bokeh/release/bokeh-gl-1.3.4.min.js\"];\n",
       "  var css_urls = [];\n",
       "\n",
       "  var inline_js = [\n",
       "    function(Bokeh) {\n",
       "      Bokeh.set_log_level(\"info\");\n",
       "    },\n",
       "    \n",
       "    function(Bokeh) {\n",
       "      \n",
       "    },\n",
       "    function(Bokeh) {} // ensure no trailing comma for IE\n",
       "  ];\n",
       "\n",
       "  function run_inline_js() {\n",
       "    \n",
       "    if ((root.Bokeh !== undefined) || (force === true)) {\n",
       "      for (var i = 0; i < inline_js.length; i++) {\n",
       "        inline_js[i].call(root, root.Bokeh);\n",
       "      }if (force === true) {\n",
       "        display_loaded();\n",
       "      }} else if (Date.now() < root._bokeh_timeout) {\n",
       "      setTimeout(run_inline_js, 100);\n",
       "    } else if (!root._bokeh_failed_load) {\n",
       "      console.log(\"Bokeh: BokehJS failed to load within specified timeout.\");\n",
       "      root._bokeh_failed_load = true;\n",
       "    } else if (force !== true) {\n",
       "      var cell = $(document.getElementById(\"1342\")).parents('.cell').data().cell;\n",
       "      cell.output_area.append_execute_result(NB_LOAD_WARNING)\n",
       "    }\n",
       "\n",
       "  }\n",
       "\n",
       "  if (root._bokeh_is_loading === 0) {\n",
       "    console.debug(\"Bokeh: BokehJS loaded, going straight to plotting\");\n",
       "    run_inline_js();\n",
       "  } else {\n",
       "    load_libs(css_urls, js_urls, function() {\n",
       "      console.debug(\"Bokeh: BokehJS plotting callback run at\", now());\n",
       "      run_inline_js();\n",
       "    });\n",
       "  }\n",
       "}(window));"
      ],
      "application/vnd.bokehjs_load.v0+json": "\n(function(root) {\n  function now() {\n    return new Date();\n  }\n\n  var force = true;\n\n  if (typeof root._bokeh_onload_callbacks === \"undefined\" || force === true) {\n    root._bokeh_onload_callbacks = [];\n    root._bokeh_is_loading = undefined;\n  }\n\n  \n\n  \n  if (typeof (root._bokeh_timeout) === \"undefined\" || force === true) {\n    root._bokeh_timeout = Date.now() + 5000;\n    root._bokeh_failed_load = false;\n  }\n\n  var NB_LOAD_WARNING = {'data': {'text/html':\n     \"<div style='background-color: #fdd'>\\n\"+\n     \"<p>\\n\"+\n     \"BokehJS does not appear to have successfully loaded. If loading BokehJS from CDN, this \\n\"+\n     \"may be due to a slow or bad network connection. Possible fixes:\\n\"+\n     \"</p>\\n\"+\n     \"<ul>\\n\"+\n     \"<li>re-rerun `output_notebook()` to attempt to load from CDN again, or</li>\\n\"+\n     \"<li>use INLINE resources instead, as so:</li>\\n\"+\n     \"</ul>\\n\"+\n     \"<code>\\n\"+\n     \"from bokeh.resources import INLINE\\n\"+\n     \"output_notebook(resources=INLINE)\\n\"+\n     \"</code>\\n\"+\n     \"</div>\"}};\n\n  function display_loaded() {\n    var el = document.getElementById(\"1342\");\n    if (el != null) {\n      el.textContent = \"BokehJS is loading...\";\n    }\n    if (root.Bokeh !== undefined) {\n      if (el != null) {\n        el.textContent = \"BokehJS \" + root.Bokeh.version + \" successfully loaded.\";\n      }\n    } else if (Date.now() < root._bokeh_timeout) {\n      setTimeout(display_loaded, 100)\n    }\n  }\n\n\n  function run_callbacks() {\n    try {\n      root._bokeh_onload_callbacks.forEach(function(callback) {\n        if (callback != null)\n          callback();\n      });\n    } finally {\n      delete root._bokeh_onload_callbacks\n    }\n    console.debug(\"Bokeh: all callbacks have finished\");\n  }\n\n  function load_libs(css_urls, js_urls, callback) {\n    if (css_urls == null) css_urls = [];\n    if (js_urls == null) js_urls = [];\n\n    root._bokeh_onload_callbacks.push(callback);\n    if (root._bokeh_is_loading > 0) {\n      console.debug(\"Bokeh: BokehJS is being loaded, scheduling callback at\", now());\n      return null;\n    }\n    if (js_urls == null || js_urls.length === 0) {\n      run_callbacks();\n      return null;\n    }\n    console.debug(\"Bokeh: BokehJS not loaded, scheduling load and callback at\", now());\n    root._bokeh_is_loading = css_urls.length + js_urls.length;\n\n    function on_load() {\n      root._bokeh_is_loading--;\n      if (root._bokeh_is_loading === 0) {\n        console.debug(\"Bokeh: all BokehJS libraries/stylesheets loaded\");\n        run_callbacks()\n      }\n    }\n\n    function on_error() {\n      console.error(\"failed to load \" + url);\n    }\n\n    for (var i = 0; i < css_urls.length; i++) {\n      var url = css_urls[i];\n      const element = document.createElement(\"link\");\n      element.onload = on_load;\n      element.onerror = on_error;\n      element.rel = \"stylesheet\";\n      element.type = \"text/css\";\n      element.href = url;\n      console.debug(\"Bokeh: injecting link tag for BokehJS stylesheet: \", url);\n      document.body.appendChild(element);\n    }\n\n    for (var i = 0; i < js_urls.length; i++) {\n      var url = js_urls[i];\n      var element = document.createElement('script');\n      element.onload = on_load;\n      element.onerror = on_error;\n      element.async = false;\n      element.src = url;\n      console.debug(\"Bokeh: injecting script tag for BokehJS library: \", url);\n      document.head.appendChild(element);\n    }\n  };var element = document.getElementById(\"1342\");\n  if (element == null) {\n    console.error(\"Bokeh: ERROR: autoload.js configured with elementid '1342' but no matching script tag was found. \")\n    return false;\n  }\n\n  function inject_raw_css(css) {\n    const element = document.createElement(\"style\");\n    element.appendChild(document.createTextNode(css));\n    document.body.appendChild(element);\n  }\n\n  var js_urls = [\"https://cdn.pydata.org/bokeh/release/bokeh-1.3.4.min.js\", \"https://cdn.pydata.org/bokeh/release/bokeh-widgets-1.3.4.min.js\", \"https://cdn.pydata.org/bokeh/release/bokeh-tables-1.3.4.min.js\", \"https://cdn.pydata.org/bokeh/release/bokeh-gl-1.3.4.min.js\"];\n  var css_urls = [];\n\n  var inline_js = [\n    function(Bokeh) {\n      Bokeh.set_log_level(\"info\");\n    },\n    \n    function(Bokeh) {\n      \n    },\n    function(Bokeh) {} // ensure no trailing comma for IE\n  ];\n\n  function run_inline_js() {\n    \n    if ((root.Bokeh !== undefined) || (force === true)) {\n      for (var i = 0; i < inline_js.length; i++) {\n        inline_js[i].call(root, root.Bokeh);\n      }if (force === true) {\n        display_loaded();\n      }} else if (Date.now() < root._bokeh_timeout) {\n      setTimeout(run_inline_js, 100);\n    } else if (!root._bokeh_failed_load) {\n      console.log(\"Bokeh: BokehJS failed to load within specified timeout.\");\n      root._bokeh_failed_load = true;\n    } else if (force !== true) {\n      var cell = $(document.getElementById(\"1342\")).parents('.cell').data().cell;\n      cell.output_area.append_execute_result(NB_LOAD_WARNING)\n    }\n\n  }\n\n  if (root._bokeh_is_loading === 0) {\n    console.debug(\"Bokeh: BokehJS loaded, going straight to plotting\");\n    run_inline_js();\n  } else {\n    load_libs(css_urls, js_urls, function() {\n      console.debug(\"Bokeh: BokehJS plotting callback run at\", now());\n      run_inline_js();\n    });\n  }\n}(window));"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "output_notebook()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [],
   "source": [
    "def rgb_to_hex(rgb):\n",
    "    return '#%02x%02x%02x' % rgb"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "BokehUserWarning: ColumnDataSource's columns must be of the same length. Current lengths: ('left', 400), ('right', 400), ('top', 997)\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "\n",
       "\n",
       "\n",
       "\n",
       "\n",
       "\n",
       "  <div class=\"bk-root\" id=\"5ff5cdab-50ec-45cf-9982-9242ad5b3aa7\" data-root-id=\"3657\"></div>\n"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/javascript": [
       "(function(root) {\n",
       "  function embed_document(root) {\n",
       "    \n",
       "  var docs_json = {\"1242952d-82c3-455f-8f24-0d1a5871d209\":{\"roots\":{\"references\":[{\"attributes\":{\"below\":[{\"id\":\"3666\",\"type\":\"LinearAxis\"}],\"center\":[{\"id\":\"3670\",\"type\":\"Grid\"},{\"id\":\"3675\",\"type\":\"Grid\"}],\"left\":[{\"id\":\"3671\",\"type\":\"LinearAxis\"}],\"plot_height\":300,\"renderers\":[{\"id\":\"3692\",\"type\":\"GlyphRenderer\"}],\"title\":{\"id\":\"3835\",\"type\":\"Title\"},\"toolbar\":{\"id\":\"3682\",\"type\":\"Toolbar\"},\"x_range\":{\"id\":\"3658\",\"type\":\"DataRange1d\"},\"x_scale\":{\"id\":\"3662\",\"type\":\"LinearScale\"},\"y_range\":{\"id\":\"3660\",\"type\":\"DataRange1d\"},\"y_scale\":{\"id\":\"3664\",\"type\":\"LinearScale\"}},\"id\":\"3657\",\"subtype\":\"Figure\",\"type\":\"Plot\"},{\"attributes\":{\"dimension\":1,\"ticker\":{\"id\":\"3672\",\"type\":\"BasicTicker\"}},\"id\":\"3675\",\"type\":\"Grid\"},{\"attributes\":{},\"id\":\"3842\",\"type\":\"Selection\"},{\"attributes\":{\"bottom_units\":\"screen\",\"fill_alpha\":{\"value\":0.5},\"fill_color\":{\"value\":\"lightgrey\"},\"left_units\":\"screen\",\"level\":\"overlay\",\"line_alpha\":{\"value\":1.0},\"line_color\":{\"value\":\"black\"},\"line_dash\":[4,4],\"line_width\":{\"value\":2},\"render_mode\":\"css\",\"right_units\":\"screen\",\"top_units\":\"screen\"},\"id\":\"3843\",\"type\":\"BoxAnnotation\"},{\"attributes\":{\"bottom\":{\"value\":0},\"fill_color\":{\"value\":\"#000080\"},\"left\":{\"field\":\"left\"},\"line_color\":{\"value\":\"#000080\"},\"right\":{\"field\":\"right\"},\"top\":{\"field\":\"top\"}},\"id\":\"3690\",\"type\":\"Quad\"},{\"attributes\":{\"formatter\":{\"id\":\"3840\",\"type\":\"BasicTickFormatter\"},\"ticker\":{\"id\":\"3672\",\"type\":\"BasicTicker\"}},\"id\":\"3671\",\"type\":\"LinearAxis\"},{\"attributes\":{\"callback\":null,\"data\":{\"left\":[0,10,20,30,40,50,60,70,80,90,100,110,120,130,140,150,160,170,180,190,200,210,220,230,240,250,260,270,280,290,300,310,320,330,340,350,360,370,380,390,400,410,420,430,440,450,460,470,480,490,500,510,520,530,540,550,560,570,580,590,600,610,620,630,640,650,660,670,680,690,700,710,720,730,740,750,760,770,780,790,800,810,820,830,840,850,860,870,880,890,900,910,920,930,940,950,960,970,980,990,1000,1010,1020,1030,1040,1050,1060,1070,1080,1090,1100,1110,1120,1130,1140,1150,1160,1170,1180,1190,1200,1210,1220,1230,1240,1250,1260,1270,1280,1290,1300,1310,1320,1330,1340,1350,1360,1370,1380,1390,1400,1410,1420,1430,1440,1450,1460,1470,1480,1490,1500,1510,1520,1530,1540,1550,1560,1570,1580,1590,1600,1610,1620,1630,1640,1650,1660,1670,1680,1690,1700,1710,1720,1730,1740,1750,1760,1770,1780,1790,1800,1810,1820,1830,1840,1850,1860,1870,1880,1890,1900,1910,1920,1930,1940,1950,1960,1970,1980,1990,2000,2010,2020,2030,2040,2050,2060,2070,2080,2090,2100,2110,2120,2130,2140,2150,2160,2170,2180,2190,2200,2210,2220,2230,2240,2250,2260,2270,2280,2290,2300,2310,2320,2330,2340,2350,2360,2370,2380,2390,2400,2410,2420,2430,2440,2450,2460,2470,2480,2490,2500,2510,2520,2530,2540,2550,2560,2570,2580,2590,2600,2610,2620,2630,2640,2650,2660,2670,2680,2690,2700,2710,2720,2730,2740,2750,2760,2770,2780,2790,2800,2810,2820,2830,2840,2850,2860,2870,2880,2890,2900,2910,2920,2930,2940,2950,2960,2970,2980,2990,3000,3010,3020,3030,3040,3050,3060,3070,3080,3090,3100,3110,3120,3130,3140,3150,3160,3170,3180,3190,3200,3210,3220,3230,3240,3250,3260,3270,3280,3290,3300,3310,3320,3330,3340,3350,3360,3370,3380,3390,3400,3410,3420,3430,3440,3450,3460,3470,3480,3490,3500,3510,3520,3530,3540,3550,3560,3570,3580,3590,3600,3610,3620,3630,3640,3650,3660,3670,3680,3690,3700,3710,3720,3730,3740,3750,3760,3770,3780,3790,3800,3810,3820,3830,3840,3850,3860,3870,3880,3890,3900,3910,3920,3930,3940,3950,3960,3970,3980,3990],\"right\":[10,20,30,40,50,60,70,80,90,100,110,120,130,140,150,160,170,180,190,200,210,220,230,240,250,260,270,280,290,300,310,320,330,340,350,360,370,380,390,400,410,420,430,440,450,460,470,480,490,500,510,520,530,540,550,560,570,580,590,600,610,620,630,640,650,660,670,680,690,700,710,720,730,740,750,760,770,780,790,800,810,820,830,840,850,860,870,880,890,900,910,920,930,940,950,960,970,980,990,1000,1010,1020,1030,1040,1050,1060,1070,1080,1090,1100,1110,1120,1130,1140,1150,1160,1170,1180,1190,1200,1210,1220,1230,1240,1250,1260,1270,1280,1290,1300,1310,1320,1330,1340,1350,1360,1370,1380,1390,1400,1410,1420,1430,1440,1450,1460,1470,1480,1490,1500,1510,1520,1530,1540,1550,1560,1570,1580,1590,1600,1610,1620,1630,1640,1650,1660,1670,1680,1690,1700,1710,1720,1730,1740,1750,1760,1770,1780,1790,1800,1810,1820,1830,1840,1850,1860,1870,1880,1890,1900,1910,1920,1930,1940,1950,1960,1970,1980,1990,2000,2010,2020,2030,2040,2050,2060,2070,2080,2090,2100,2110,2120,2130,2140,2150,2160,2170,2180,2190,2200,2210,2220,2230,2240,2250,2260,2270,2280,2290,2300,2310,2320,2330,2340,2350,2360,2370,2380,2390,2400,2410,2420,2430,2440,2450,2460,2470,2480,2490,2500,2510,2520,2530,2540,2550,2560,2570,2580,2590,2600,2610,2620,2630,2640,2650,2660,2670,2680,2690,2700,2710,2720,2730,2740,2750,2760,2770,2780,2790,2800,2810,2820,2830,2840,2850,2860,2870,2880,2890,2900,2910,2920,2930,2940,2950,2960,2970,2980,2990,3000,3010,3020,3030,3040,3050,3060,3070,3080,3090,3100,3110,3120,3130,3140,3150,3160,3170,3180,3190,3200,3210,3220,3230,3240,3250,3260,3270,3280,3290,3300,3310,3320,3330,3340,3350,3360,3370,3380,3390,3400,3410,3420,3430,3440,3450,3460,3470,3480,3490,3500,3510,3520,3530,3540,3550,3560,3570,3580,3590,3600,3610,3620,3630,3640,3650,3660,3670,3680,3690,3700,3710,3720,3730,3740,3750,3760,3770,3780,3790,3800,3810,3820,3830,3840,3850,3860,3870,3880,3890,3900,3910,3920,3930,3940,3950,3960,3970,3980,3990,4000],\"top\":[47064,35616,38478,61215,77274,87291,111936,148665,195888,220533,261237,324360,392412,479226,557136,658737,783075,925380,1093920,1240677,1463913,1698438,1952361,2225205,2534619,2792040,3085713,3469221,3802485,4094886,4459950,4759188,5088477,5413473,5657220,5865033,6129291,6296718,6535536,6707256,6766086,6851151,6943053,6943053,7006971,7027323,7064688,6954819,6952593,6825552,6851310,6724587,6736512,6605973,6561294,6415014,6404043,6293856,6152982,6121500,5988417,5892540,5810814,5754051,5555301,5485977,5421900,5311554,5235393,5125524,5059539,4925820,4864800,4743200,4738720,4644640,4530400,4441280,4365440,4313440,4215040,4156960,4073920,4000640,3965280,3848960,3724960,3698720,3600480,3571200,3485760,3425760,3415520,3326080,3262720,3195200,3089760,3093600,2998560,2951040,2917600,2843520,2821760,2741280,2702560,2658880,2650560,2606080,2534720,2458720,2458880,2449760,2373920,2356000,2313920,2271680,2234080,2184160,2150240,2138080,2069600,2078560,2103200,1978880,1968800,1944160,1892960,1908960,1872224,1917816,1878620,1826304,1762508,1771856,1739548,1681656,1648200,1668864,1640820,1615728,1616056,1609660,1550784,1528972,1528480,1469276,1498468,1445824,1452548,1403840,1422864,1408924,1350868,1356444,1324792,1304128,1324956,1266572,1276084,1256240,1243120,1217536,1214420,1210976,1172436,1163252,1159972,1139636,1120612,1147016,1124876,1084368,1088632,1081416,1039268,1058620,1027296,1015488,1002696,1006632,1014996,942344,977112,954152,945788,931028,944148,925288,904460,892652,897736,842632,874284,862148,857556,838532,842304,839680,818360,834924,805896,799992,798844,799336,768012,769816,754564,750136,755384,724060,718320,719468,701428,736360,696344,736032,719140,691424,693392,670760,684864,665840,659772,660264,658296,642716,636812,619592,604340,608768,614836,613852,600076,611884,580396,595812,592204,584004,558584,575804,565800,537264,563012,545300,525456,536280,541692,531196,537756,548252,531852,512828,513484,501512,498888,497084,486752,499052,484292,483800,485112,476748,489212,455756,466416,462152,469040,458052,440176,447228,441324,439520,437880,446736,425252,411312,421316,411968,430828,417872,419512,421972,403112,406228,389828,394912,398192,398356,393436,384580,379988,391796,374248,364244,368344,366048,375068,365556,357028,343252,355388,363588,348664,351124,341940,348500,345876,337348,343088,344400,333576,328164,324884,321932,338988,331280,318980,318488,328820,312256,302252,309960,309468,307664,317996,307500,310288,289460,301268,292740,286672,298152,288968,297496,287328,290608,301432,299464,278144,284540,287820,272240,282408,267812,258956,279456,264040,264204,262072,272732,267484,260596,252396,267320,261580,257316,247804,262728,256332,251740,258136,251740,247476,232552,247968,251248,235340,238948,244032,239768,229928,209756,259284,225172,219432,228288,217136,219432,216644,219760,216480,210740,220908,229764,211396,215660,221400,218448,212708,214184,202868,208936,196800,204344,200736,210248,200900,203524,207624,205000,204836,196964,190896,189912,190240,192536,186960,196964,200736,187944,189256,176300,191388,188764,183024,182696,184992,173512,191552,192044,185976,175644,189092,180236,171544,182040,171872,171872,166296,179088,170396,170888,173840,158096,164984,171052,166132,178268,164328,165312,171052,172528,158916,165968,156784,154816,161704,157112,147108,158752,160064,164328,168100,161540,155472,157112,151044,147600,149240,152684,153504,146452,153504,151208,142188,147436,143500,143008,138416,144484,142680,142352,135792,138088,150060,142024,146944,138088,130872,148092,140056,137268,138252,133004,136776,135628,142516,133332,137924,136612,142844,127592,145304,133660,129724,134480,139072,130052,138580,132840,138252,127100,131856,133824,122016,126116,129068,122836,122672,126936,129396,130216,126116,116932,128904,126116,128904,122180,114308,126608,127920,119556,127756,119720,113652,121524,123984,113652,113816,121524,124968,125296,109552,110536,114472,109060,121032,118736,112832,115784,116276,110700,113160,109224,105780,116440,110536,106600,105124,116768,112340,113816,108568,103976,109060,109716,113652,104796,105452,105944,103812,100204,102828,107092,112832,92332,102664,97580,97416,105452,101844,103976,99220,104304,96924,105124,101844,96596,92004,89872,94300,101844,101024,88724,97908,95940,97580,92168,95448,89216,92168,91676,93808,88560,82984,89708,92004,93152,84952,85936,84132,90200,80688,86428,89872,89708,86264,89872,89544,79868,91512,87576,90200,84952,85772,89380,86428,87248,82492,79704,84952,86100,86100,84460,83312,82492,80196,83640,77408,80524,79868,78884,74292,78556,82820,73308,74456,75112,77080,81344,77572,81836,76096,89708,74292,69044,71504,80360,67568,82164,75768,73800,76752,72652,72488,70192,78228,75276,74292,75768,74948,72652,68552,66912,68224,71012,70848,69208,71832,73636,68060,72652,71996,65272,74128,75768,63960,71832,73636,68224,72324,71504,63468,62320,71340,72488,65108,68552,63304,71012,72816,62648,64780,71340,70356,67076,70684,65272,69700,66092,67404,64124,67896,64288,66912,69536,67896,61992,62976,67896,65600,64452,66584,59368,66584,62812,64780,64616,54120,61664,61664,67076,67076,70684,63468,67240,64780,60024,61828,60024,62484,55432,62976,57236,59204,57072,57400,62648,57072,65272,60188,54940,62976,58056,54120,55432,58712,57400,55924,53464,57892,57400,67404,51824,59040,49856,52480,53792,51660,57728,55268,55432,51988,56088,56580,53464,57564,56088,54940,61992,51004,52808,48052,57564,57400,55924,55104,52316,49528,53300,59532,52480,62812,53136,47068,46904,50512,47724,51824,49692,50512,57728,53792,51332,53464,48380,45100,50676,50020,50020,50184,48544,49528,53136,48708,50184,53464,52152,54448,48380,49364,48872,45592,43952,47232,52316,48380,49200,47068,46576,50676,47232,47396,50676,48544,47560,52316,42148,46248,47560,43460,49856,42804,39524,49036,51660,48708,47068,46740,44772,51168,46248,44444,47888,47068,44280,47560,46248,54448,51824,45100,43132,45428,42476,49364,41984,43460,42804,44608,36080,42968,46084,46412,43296,43132,41656,41328,37556,38048,41328,43952,40344,42804,40016,41328,44280,44772,36900,38540,46740,37392,46248,40016,38540,40344,36900,35588,37392,41492,41656,48872,37392,41000,44444,43788,39360,40672,39852,44116,41656,41820,43788,35588,34440,38540,41000,42968,41820,38540,39032,39360,40672,41656,34604,38868,42148,40508,39688,39688,41164,40508,39360,35916,38212,33784,37720,32800,34768,39852,33456,39360,39360,36572,37228,35096,36900,39524,38212,36572,39360,33620,36736,34112,34276,33292,37720,31652,39032,43952,31160,38704,34932,36900,30832,30340,35916,31652,32144,36244,34604,35916,39032,31816,26896,36244,34604,37064,34604,36736,33784,32800,33620,36244,36900,34604,32636,37228,34768,36736,32964,31980,29848,33292,34604,31980,31816,33948,37392,35588,34768,39360,32800,35588,31160,33784,33128,33128]},\"selected\":{\"id\":\"3842\",\"type\":\"Selection\"},\"selection_policy\":{\"id\":\"3841\",\"type\":\"UnionRenderers\"}},\"id\":\"3689\",\"type\":\"ColumnDataSource\"},{\"attributes\":{},\"id\":\"3676\",\"type\":\"PanTool\"},{\"attributes\":{},\"id\":\"3677\",\"type\":\"WheelZoomTool\"},{\"attributes\":{\"overlay\":{\"id\":\"3843\",\"type\":\"BoxAnnotation\"}},\"id\":\"3678\",\"type\":\"BoxZoomTool\"},{\"attributes\":{},\"id\":\"3679\",\"type\":\"SaveTool\"},{\"attributes\":{\"callback\":null},\"id\":\"3658\",\"type\":\"DataRange1d\"},{\"attributes\":{\"formatter\":{\"id\":\"3838\",\"type\":\"BasicTickFormatter\"},\"ticker\":{\"id\":\"3667\",\"type\":\"BasicTicker\"}},\"id\":\"3666\",\"type\":\"LinearAxis\"},{\"attributes\":{},\"id\":\"3680\",\"type\":\"ResetTool\"},{\"attributes\":{},\"id\":\"3681\",\"type\":\"HelpTool\"},{\"attributes\":{\"callback\":null},\"id\":\"3660\",\"type\":\"DataRange1d\"},{\"attributes\":{\"active_drag\":\"auto\",\"active_inspect\":\"auto\",\"active_multi\":null,\"active_scroll\":\"auto\",\"active_tap\":\"auto\",\"tools\":[{\"id\":\"3676\",\"type\":\"PanTool\"},{\"id\":\"3677\",\"type\":\"WheelZoomTool\"},{\"id\":\"3678\",\"type\":\"BoxZoomTool\"},{\"id\":\"3679\",\"type\":\"SaveTool\"},{\"id\":\"3680\",\"type\":\"ResetTool\"},{\"id\":\"3681\",\"type\":\"HelpTool\"}]},\"id\":\"3682\",\"type\":\"Toolbar\"},{\"attributes\":{\"bottom\":{\"value\":0},\"fill_alpha\":{\"value\":0.1},\"fill_color\":{\"value\":\"#1f77b4\"},\"left\":{\"field\":\"left\"},\"line_alpha\":{\"value\":0.1},\"line_color\":{\"value\":\"#1f77b4\"},\"right\":{\"field\":\"right\"},\"top\":{\"field\":\"top\"}},\"id\":\"3691\",\"type\":\"Quad\"},{\"attributes\":{},\"id\":\"3662\",\"type\":\"LinearScale\"},{\"attributes\":{\"data_source\":{\"id\":\"3689\",\"type\":\"ColumnDataSource\"},\"glyph\":{\"id\":\"3690\",\"type\":\"Quad\"},\"hover_glyph\":null,\"muted_glyph\":null,\"nonselection_glyph\":{\"id\":\"3691\",\"type\":\"Quad\"},\"selection_glyph\":null,\"view\":{\"id\":\"3693\",\"type\":\"CDSView\"}},\"id\":\"3692\",\"type\":\"GlyphRenderer\"},{\"attributes\":{\"source\":{\"id\":\"3689\",\"type\":\"ColumnDataSource\"}},\"id\":\"3693\",\"type\":\"CDSView\"},{\"attributes\":{\"ticker\":{\"id\":\"3667\",\"type\":\"BasicTicker\"}},\"id\":\"3670\",\"type\":\"Grid\"},{\"attributes\":{},\"id\":\"3838\",\"type\":\"BasicTickFormatter\"},{\"attributes\":{},\"id\":\"3667\",\"type\":\"BasicTicker\"},{\"attributes\":{\"text\":\"\"},\"id\":\"3835\",\"type\":\"Title\"},{\"attributes\":{},\"id\":\"3672\",\"type\":\"BasicTicker\"},{\"attributes\":{},\"id\":\"3664\",\"type\":\"LinearScale\"},{\"attributes\":{},\"id\":\"3840\",\"type\":\"BasicTickFormatter\"},{\"attributes\":{},\"id\":\"3841\",\"type\":\"UnionRenderers\"}],\"root_ids\":[\"3657\"]},\"title\":\"Bokeh Application\",\"version\":\"1.3.4\"}};\n",
       "  var render_items = [{\"docid\":\"1242952d-82c3-455f-8f24-0d1a5871d209\",\"roots\":{\"3657\":\"5ff5cdab-50ec-45cf-9982-9242ad5b3aa7\"}}];\n",
       "  root.Bokeh.embed.embed_items_notebook(docs_json, render_items);\n",
       "\n",
       "  }\n",
       "  if (root.Bokeh !== undefined) {\n",
       "    embed_document(root);\n",
       "  } else {\n",
       "    var attempts = 0;\n",
       "    var timer = setInterval(function(root) {\n",
       "      if (root.Bokeh !== undefined) {\n",
       "        embed_document(root);\n",
       "        clearInterval(timer);\n",
       "      }\n",
       "      attempts++;\n",
       "      if (attempts > 100) {\n",
       "        console.log(\"Bokeh: ERROR: Unable to run BokehJS code because BokehJS library is missing\");\n",
       "        clearInterval(timer);\n",
       "      }\n",
       "    }, 10, root)\n",
       "  }\n",
       "})(window);"
      ],
      "application/vnd.bokehjs_exec.v0+json": ""
     },
     "metadata": {
      "application/vnd.bokehjs_exec.v0+json": {
       "id": "3657"
      }
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "langs = ['en']\n",
    "for lang in langs:\n",
    "    p = figure(height=300)\n",
    "    \n",
    "    #color = rgb_to_hex((rd.randint(0,256),rd.randint(0,256),rd.randint(0,256)))\n",
    "    color = '#000080'\n",
    "    p.quad(top = histograms[lang][3:1000], bottom=0,left=[i*10 for i in range(400)], right=[(i+1)*10 for i in range(400)], color=color)\n",
    "    show(p)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "stats_2019_09 = pd.read_csv('/private/home/malachaux/ccall/stats_2019-09.csv')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "language = stats_2019_09['language']\n",
    "number_tokens = list(stats_2019_09['number tokens'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [],
   "source": [
    "ind = np.argsort(number_tokens)\n",
    "number_tokens.sort(reverse=True)\n",
    "ind = list(ind)\n",
    "ind.reverse()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [],
   "source": [
    "language_sorted = [language[l] for l in ind]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "\n",
       "    <div class=\"bk-root\">\n",
       "        <a href=\"https://bokeh.pydata.org\" target=\"_blank\" class=\"bk-logo bk-logo-small bk-logo-notebook\"></a>\n",
       "        <span id=\"1199\">Loading BokehJS ...</span>\n",
       "    </div>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/javascript": [
       "\n",
       "(function(root) {\n",
       "  function now() {\n",
       "    return new Date();\n",
       "  }\n",
       "\n",
       "  var force = true;\n",
       "\n",
       "  if (typeof root._bokeh_onload_callbacks === \"undefined\" || force === true) {\n",
       "    root._bokeh_onload_callbacks = [];\n",
       "    root._bokeh_is_loading = undefined;\n",
       "  }\n",
       "\n",
       "  var JS_MIME_TYPE = 'application/javascript';\n",
       "  var HTML_MIME_TYPE = 'text/html';\n",
       "  var EXEC_MIME_TYPE = 'application/vnd.bokehjs_exec.v0+json';\n",
       "  var CLASS_NAME = 'output_bokeh rendered_html';\n",
       "\n",
       "  /**\n",
       "   * Render data to the DOM node\n",
       "   */\n",
       "  function render(props, node) {\n",
       "    var script = document.createElement(\"script\");\n",
       "    node.appendChild(script);\n",
       "  }\n",
       "\n",
       "  /**\n",
       "   * Handle when an output is cleared or removed\n",
       "   */\n",
       "  function handleClearOutput(event, handle) {\n",
       "    var cell = handle.cell;\n",
       "\n",
       "    var id = cell.output_area._bokeh_element_id;\n",
       "    var server_id = cell.output_area._bokeh_server_id;\n",
       "    // Clean up Bokeh references\n",
       "    if (id != null && id in Bokeh.index) {\n",
       "      Bokeh.index[id].model.document.clear();\n",
       "      delete Bokeh.index[id];\n",
       "    }\n",
       "\n",
       "    if (server_id !== undefined) {\n",
       "      // Clean up Bokeh references\n",
       "      var cmd = \"from bokeh.io.state import curstate; print(curstate().uuid_to_server['\" + server_id + \"'].get_sessions()[0].document.roots[0]._id)\";\n",
       "      cell.notebook.kernel.execute(cmd, {\n",
       "        iopub: {\n",
       "          output: function(msg) {\n",
       "            var id = msg.content.text.trim();\n",
       "            if (id in Bokeh.index) {\n",
       "              Bokeh.index[id].model.document.clear();\n",
       "              delete Bokeh.index[id];\n",
       "            }\n",
       "          }\n",
       "        }\n",
       "      });\n",
       "      // Destroy server and session\n",
       "      var cmd = \"import bokeh.io.notebook as ion; ion.destroy_server('\" + server_id + \"')\";\n",
       "      cell.notebook.kernel.execute(cmd);\n",
       "    }\n",
       "  }\n",
       "\n",
       "  /**\n",
       "   * Handle when a new output is added\n",
       "   */\n",
       "  function handleAddOutput(event, handle) {\n",
       "    var output_area = handle.output_area;\n",
       "    var output = handle.output;\n",
       "\n",
       "    // limit handleAddOutput to display_data with EXEC_MIME_TYPE content only\n",
       "    if ((output.output_type != \"display_data\") || (!output.data.hasOwnProperty(EXEC_MIME_TYPE))) {\n",
       "      return\n",
       "    }\n",
       "\n",
       "    var toinsert = output_area.element.find(\".\" + CLASS_NAME.split(' ')[0]);\n",
       "\n",
       "    if (output.metadata[EXEC_MIME_TYPE][\"id\"] !== undefined) {\n",
       "      toinsert[toinsert.length - 1].firstChild.textContent = output.data[JS_MIME_TYPE];\n",
       "      // store reference to embed id on output_area\n",
       "      output_area._bokeh_element_id = output.metadata[EXEC_MIME_TYPE][\"id\"];\n",
       "    }\n",
       "    if (output.metadata[EXEC_MIME_TYPE][\"server_id\"] !== undefined) {\n",
       "      var bk_div = document.createElement(\"div\");\n",
       "      bk_div.innerHTML = output.data[HTML_MIME_TYPE];\n",
       "      var script_attrs = bk_div.children[0].attributes;\n",
       "      for (var i = 0; i < script_attrs.length; i++) {\n",
       "        toinsert[toinsert.length - 1].firstChild.setAttribute(script_attrs[i].name, script_attrs[i].value);\n",
       "      }\n",
       "      // store reference to server id on output_area\n",
       "      output_area._bokeh_server_id = output.metadata[EXEC_MIME_TYPE][\"server_id\"];\n",
       "    }\n",
       "  }\n",
       "\n",
       "  function register_renderer(events, OutputArea) {\n",
       "\n",
       "    function append_mime(data, metadata, element) {\n",
       "      // create a DOM node to render to\n",
       "      var toinsert = this.create_output_subarea(\n",
       "        metadata,\n",
       "        CLASS_NAME,\n",
       "        EXEC_MIME_TYPE\n",
       "      );\n",
       "      this.keyboard_manager.register_events(toinsert);\n",
       "      // Render to node\n",
       "      var props = {data: data, metadata: metadata[EXEC_MIME_TYPE]};\n",
       "      render(props, toinsert[toinsert.length - 1]);\n",
       "      element.append(toinsert);\n",
       "      return toinsert\n",
       "    }\n",
       "\n",
       "    /* Handle when an output is cleared or removed */\n",
       "    events.on('clear_output.CodeCell', handleClearOutput);\n",
       "    events.on('delete.Cell', handleClearOutput);\n",
       "\n",
       "    /* Handle when a new output is added */\n",
       "    events.on('output_added.OutputArea', handleAddOutput);\n",
       "\n",
       "    /**\n",
       "     * Register the mime type and append_mime function with output_area\n",
       "     */\n",
       "    OutputArea.prototype.register_mime_type(EXEC_MIME_TYPE, append_mime, {\n",
       "      /* Is output safe? */\n",
       "      safe: true,\n",
       "      /* Index of renderer in `output_area.display_order` */\n",
       "      index: 0\n",
       "    });\n",
       "  }\n",
       "\n",
       "  // register the mime type if in Jupyter Notebook environment and previously unregistered\n",
       "  if (root.Jupyter !== undefined) {\n",
       "    var events = require('base/js/events');\n",
       "    var OutputArea = require('notebook/js/outputarea').OutputArea;\n",
       "\n",
       "    if (OutputArea.prototype.mime_types().indexOf(EXEC_MIME_TYPE) == -1) {\n",
       "      register_renderer(events, OutputArea);\n",
       "    }\n",
       "  }\n",
       "\n",
       "  \n",
       "  if (typeof (root._bokeh_timeout) === \"undefined\" || force === true) {\n",
       "    root._bokeh_timeout = Date.now() + 5000;\n",
       "    root._bokeh_failed_load = false;\n",
       "  }\n",
       "\n",
       "  var NB_LOAD_WARNING = {'data': {'text/html':\n",
       "     \"<div style='background-color: #fdd'>\\n\"+\n",
       "     \"<p>\\n\"+\n",
       "     \"BokehJS does not appear to have successfully loaded. If loading BokehJS from CDN, this \\n\"+\n",
       "     \"may be due to a slow or bad network connection. Possible fixes:\\n\"+\n",
       "     \"</p>\\n\"+\n",
       "     \"<ul>\\n\"+\n",
       "     \"<li>re-rerun `output_notebook()` to attempt to load from CDN again, or</li>\\n\"+\n",
       "     \"<li>use INLINE resources instead, as so:</li>\\n\"+\n",
       "     \"</ul>\\n\"+\n",
       "     \"<code>\\n\"+\n",
       "     \"from bokeh.resources import INLINE\\n\"+\n",
       "     \"output_notebook(resources=INLINE)\\n\"+\n",
       "     \"</code>\\n\"+\n",
       "     \"</div>\"}};\n",
       "\n",
       "  function display_loaded() {\n",
       "    var el = document.getElementById(\"1199\");\n",
       "    if (el != null) {\n",
       "      el.textContent = \"BokehJS is loading...\";\n",
       "    }\n",
       "    if (root.Bokeh !== undefined) {\n",
       "      if (el != null) {\n",
       "        el.textContent = \"BokehJS \" + root.Bokeh.version + \" successfully loaded.\";\n",
       "      }\n",
       "    } else if (Date.now() < root._bokeh_timeout) {\n",
       "      setTimeout(display_loaded, 100)\n",
       "    }\n",
       "  }\n",
       "\n",
       "\n",
       "  function run_callbacks() {\n",
       "    try {\n",
       "      root._bokeh_onload_callbacks.forEach(function(callback) {\n",
       "        if (callback != null)\n",
       "          callback();\n",
       "      });\n",
       "    } finally {\n",
       "      delete root._bokeh_onload_callbacks\n",
       "    }\n",
       "    console.debug(\"Bokeh: all callbacks have finished\");\n",
       "  }\n",
       "\n",
       "  function load_libs(css_urls, js_urls, callback) {\n",
       "    if (css_urls == null) css_urls = [];\n",
       "    if (js_urls == null) js_urls = [];\n",
       "\n",
       "    root._bokeh_onload_callbacks.push(callback);\n",
       "    if (root._bokeh_is_loading > 0) {\n",
       "      console.debug(\"Bokeh: BokehJS is being loaded, scheduling callback at\", now());\n",
       "      return null;\n",
       "    }\n",
       "    if (js_urls == null || js_urls.length === 0) {\n",
       "      run_callbacks();\n",
       "      return null;\n",
       "    }\n",
       "    console.debug(\"Bokeh: BokehJS not loaded, scheduling load and callback at\", now());\n",
       "    root._bokeh_is_loading = css_urls.length + js_urls.length;\n",
       "\n",
       "    function on_load() {\n",
       "      root._bokeh_is_loading--;\n",
       "      if (root._bokeh_is_loading === 0) {\n",
       "        console.debug(\"Bokeh: all BokehJS libraries/stylesheets loaded\");\n",
       "        run_callbacks()\n",
       "      }\n",
       "    }\n",
       "\n",
       "    function on_error() {\n",
       "      console.error(\"failed to load \" + url);\n",
       "    }\n",
       "\n",
       "    for (var i = 0; i < css_urls.length; i++) {\n",
       "      var url = css_urls[i];\n",
       "      const element = document.createElement(\"link\");\n",
       "      element.onload = on_load;\n",
       "      element.onerror = on_error;\n",
       "      element.rel = \"stylesheet\";\n",
       "      element.type = \"text/css\";\n",
       "      element.href = url;\n",
       "      console.debug(\"Bokeh: injecting link tag for BokehJS stylesheet: \", url);\n",
       "      document.body.appendChild(element);\n",
       "    }\n",
       "\n",
       "    for (var i = 0; i < js_urls.length; i++) {\n",
       "      var url = js_urls[i];\n",
       "      var element = document.createElement('script');\n",
       "      element.onload = on_load;\n",
       "      element.onerror = on_error;\n",
       "      element.async = false;\n",
       "      element.src = url;\n",
       "      console.debug(\"Bokeh: injecting script tag for BokehJS library: \", url);\n",
       "      document.head.appendChild(element);\n",
       "    }\n",
       "  };var element = document.getElementById(\"1199\");\n",
       "  if (element == null) {\n",
       "    console.error(\"Bokeh: ERROR: autoload.js configured with elementid '1199' but no matching script tag was found. \")\n",
       "    return false;\n",
       "  }\n",
       "\n",
       "  function inject_raw_css(css) {\n",
       "    const element = document.createElement(\"style\");\n",
       "    element.appendChild(document.createTextNode(css));\n",
       "    document.body.appendChild(element);\n",
       "  }\n",
       "\n",
       "  var js_urls = [\"https://cdn.pydata.org/bokeh/release/bokeh-1.3.4.min.js\", \"https://cdn.pydata.org/bokeh/release/bokeh-widgets-1.3.4.min.js\", \"https://cdn.pydata.org/bokeh/release/bokeh-tables-1.3.4.min.js\", \"https://cdn.pydata.org/bokeh/release/bokeh-gl-1.3.4.min.js\"];\n",
       "  var css_urls = [];\n",
       "\n",
       "  var inline_js = [\n",
       "    function(Bokeh) {\n",
       "      Bokeh.set_log_level(\"info\");\n",
       "    },\n",
       "    \n",
       "    function(Bokeh) {\n",
       "      \n",
       "    },\n",
       "    function(Bokeh) {} // ensure no trailing comma for IE\n",
       "  ];\n",
       "\n",
       "  function run_inline_js() {\n",
       "    \n",
       "    if ((root.Bokeh !== undefined) || (force === true)) {\n",
       "      for (var i = 0; i < inline_js.length; i++) {\n",
       "        inline_js[i].call(root, root.Bokeh);\n",
       "      }if (force === true) {\n",
       "        display_loaded();\n",
       "      }} else if (Date.now() < root._bokeh_timeout) {\n",
       "      setTimeout(run_inline_js, 100);\n",
       "    } else if (!root._bokeh_failed_load) {\n",
       "      console.log(\"Bokeh: BokehJS failed to load within specified timeout.\");\n",
       "      root._bokeh_failed_load = true;\n",
       "    } else if (force !== true) {\n",
       "      var cell = $(document.getElementById(\"1199\")).parents('.cell').data().cell;\n",
       "      cell.output_area.append_execute_result(NB_LOAD_WARNING)\n",
       "    }\n",
       "\n",
       "  }\n",
       "\n",
       "  if (root._bokeh_is_loading === 0) {\n",
       "    console.debug(\"Bokeh: BokehJS loaded, going straight to plotting\");\n",
       "    run_inline_js();\n",
       "  } else {\n",
       "    load_libs(css_urls, js_urls, function() {\n",
       "      console.debug(\"Bokeh: BokehJS plotting callback run at\", now());\n",
       "      run_inline_js();\n",
       "    });\n",
       "  }\n",
       "}(window));"
      ],
      "application/vnd.bokehjs_load.v0+json": "\n(function(root) {\n  function now() {\n    return new Date();\n  }\n\n  var force = true;\n\n  if (typeof root._bokeh_onload_callbacks === \"undefined\" || force === true) {\n    root._bokeh_onload_callbacks = [];\n    root._bokeh_is_loading = undefined;\n  }\n\n  \n\n  \n  if (typeof (root._bokeh_timeout) === \"undefined\" || force === true) {\n    root._bokeh_timeout = Date.now() + 5000;\n    root._bokeh_failed_load = false;\n  }\n\n  var NB_LOAD_WARNING = {'data': {'text/html':\n     \"<div style='background-color: #fdd'>\\n\"+\n     \"<p>\\n\"+\n     \"BokehJS does not appear to have successfully loaded. If loading BokehJS from CDN, this \\n\"+\n     \"may be due to a slow or bad network connection. Possible fixes:\\n\"+\n     \"</p>\\n\"+\n     \"<ul>\\n\"+\n     \"<li>re-rerun `output_notebook()` to attempt to load from CDN again, or</li>\\n\"+\n     \"<li>use INLINE resources instead, as so:</li>\\n\"+\n     \"</ul>\\n\"+\n     \"<code>\\n\"+\n     \"from bokeh.resources import INLINE\\n\"+\n     \"output_notebook(resources=INLINE)\\n\"+\n     \"</code>\\n\"+\n     \"</div>\"}};\n\n  function display_loaded() {\n    var el = document.getElementById(\"1199\");\n    if (el != null) {\n      el.textContent = \"BokehJS is loading...\";\n    }\n    if (root.Bokeh !== undefined) {\n      if (el != null) {\n        el.textContent = \"BokehJS \" + root.Bokeh.version + \" successfully loaded.\";\n      }\n    } else if (Date.now() < root._bokeh_timeout) {\n      setTimeout(display_loaded, 100)\n    }\n  }\n\n\n  function run_callbacks() {\n    try {\n      root._bokeh_onload_callbacks.forEach(function(callback) {\n        if (callback != null)\n          callback();\n      });\n    } finally {\n      delete root._bokeh_onload_callbacks\n    }\n    console.debug(\"Bokeh: all callbacks have finished\");\n  }\n\n  function load_libs(css_urls, js_urls, callback) {\n    if (css_urls == null) css_urls = [];\n    if (js_urls == null) js_urls = [];\n\n    root._bokeh_onload_callbacks.push(callback);\n    if (root._bokeh_is_loading > 0) {\n      console.debug(\"Bokeh: BokehJS is being loaded, scheduling callback at\", now());\n      return null;\n    }\n    if (js_urls == null || js_urls.length === 0) {\n      run_callbacks();\n      return null;\n    }\n    console.debug(\"Bokeh: BokehJS not loaded, scheduling load and callback at\", now());\n    root._bokeh_is_loading = css_urls.length + js_urls.length;\n\n    function on_load() {\n      root._bokeh_is_loading--;\n      if (root._bokeh_is_loading === 0) {\n        console.debug(\"Bokeh: all BokehJS libraries/stylesheets loaded\");\n        run_callbacks()\n      }\n    }\n\n    function on_error() {\n      console.error(\"failed to load \" + url);\n    }\n\n    for (var i = 0; i < css_urls.length; i++) {\n      var url = css_urls[i];\n      const element = document.createElement(\"link\");\n      element.onload = on_load;\n      element.onerror = on_error;\n      element.rel = \"stylesheet\";\n      element.type = \"text/css\";\n      element.href = url;\n      console.debug(\"Bokeh: injecting link tag for BokehJS stylesheet: \", url);\n      document.body.appendChild(element);\n    }\n\n    for (var i = 0; i < js_urls.length; i++) {\n      var url = js_urls[i];\n      var element = document.createElement('script');\n      element.onload = on_load;\n      element.onerror = on_error;\n      element.async = false;\n      element.src = url;\n      console.debug(\"Bokeh: injecting script tag for BokehJS library: \", url);\n      document.head.appendChild(element);\n    }\n  };var element = document.getElementById(\"1199\");\n  if (element == null) {\n    console.error(\"Bokeh: ERROR: autoload.js configured with elementid '1199' but no matching script tag was found. \")\n    return false;\n  }\n\n  function inject_raw_css(css) {\n    const element = document.createElement(\"style\");\n    element.appendChild(document.createTextNode(css));\n    document.body.appendChild(element);\n  }\n\n  var js_urls = [\"https://cdn.pydata.org/bokeh/release/bokeh-1.3.4.min.js\", \"https://cdn.pydata.org/bokeh/release/bokeh-widgets-1.3.4.min.js\", \"https://cdn.pydata.org/bokeh/release/bokeh-tables-1.3.4.min.js\", \"https://cdn.pydata.org/bokeh/release/bokeh-gl-1.3.4.min.js\"];\n  var css_urls = [];\n\n  var inline_js = [\n    function(Bokeh) {\n      Bokeh.set_log_level(\"info\");\n    },\n    \n    function(Bokeh) {\n      \n    },\n    function(Bokeh) {} // ensure no trailing comma for IE\n  ];\n\n  function run_inline_js() {\n    \n    if ((root.Bokeh !== undefined) || (force === true)) {\n      for (var i = 0; i < inline_js.length; i++) {\n        inline_js[i].call(root, root.Bokeh);\n      }if (force === true) {\n        display_loaded();\n      }} else if (Date.now() < root._bokeh_timeout) {\n      setTimeout(run_inline_js, 100);\n    } else if (!root._bokeh_failed_load) {\n      console.log(\"Bokeh: BokehJS failed to load within specified timeout.\");\n      root._bokeh_failed_load = true;\n    } else if (force !== true) {\n      var cell = $(document.getElementById(\"1199\")).parents('.cell').data().cell;\n      cell.output_area.append_execute_result(NB_LOAD_WARNING)\n    }\n\n  }\n\n  if (root._bokeh_is_loading === 0) {\n    console.debug(\"Bokeh: BokehJS loaded, going straight to plotting\");\n    run_inline_js();\n  } else {\n    load_libs(css_urls, js_urls, function() {\n      console.debug(\"Bokeh: BokehJS plotting callback run at\", now());\n      run_inline_js();\n    });\n  }\n}(window));"
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "\n",
       "\n",
       "\n",
       "\n",
       "\n",
       "\n",
       "  <div class=\"bk-root\" id=\"65715f90-e8a9-4b2e-a0d7-21703a440867\" data-root-id=\"1200\"></div>\n"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/javascript": [
       "(function(root) {\n",
       "  function embed_document(root) {\n",
       "    \n",
       "  var docs_json = {\"c78d5481-6ce4-42ac-9cf1-d0928aa30fb0\":{\"roots\":{\"references\":[{\"attributes\":{\"below\":[{\"id\":\"1211\",\"type\":\"CategoricalAxis\"}],\"center\":[{\"id\":\"1214\",\"type\":\"Grid\"},{\"id\":\"1219\",\"type\":\"Grid\"}],\"left\":[{\"id\":\"1215\",\"type\":\"LogAxis\"}],\"plot_height\":500,\"plot_width\":900,\"renderers\":[{\"id\":\"1236\",\"type\":\"GlyphRenderer\"}],\"title\":{\"id\":\"1201\",\"type\":\"Title\"},\"toolbar\":{\"id\":\"1226\",\"type\":\"Toolbar\"},\"x_range\":{\"id\":\"1203\",\"type\":\"FactorRange\"},\"x_scale\":{\"id\":\"1207\",\"type\":\"CategoricalScale\"},\"y_range\":{\"id\":\"1205\",\"type\":\"Range1d\"},\"y_scale\":{\"id\":\"1209\",\"type\":\"LogScale\"}},\"id\":\"1200\",\"subtype\":\"Figure\",\"type\":\"Plot\"},{\"attributes\":{\"callback\":null,\"data\":{\"top\":[532368426133,101142900813,92372757943,58427846216,58195022052,54883289191,54791760643,29380749258,23874970471,16660985993,15945991601,7589903841,6123661612,5690903234,5440750599,3847794765,3777464099,3281780768,3271640226,2973977739,2671928492,2145409220,2088965412,1834904641,1470414380,1230055659,1165274886,780746516,708463802,537668124,515230450,440402522,327757199,232269200,176632249,173198461,152336696,147027093,136563188,134347122,130609582,124716253,95567798,90969054,87502634,79498335,73040823,71585659],\"x\":[\"en\",\"ru\",\"zh\",\"fr\",\"de\",\"ja\",\"es\",\"it\",\"pt\",\"pl\",\"nl\",\"ko\",\"id\",\"cs\",\"fa\",\"ro\",\"ar\",\"el\",\"hu\",\"da\",\"uk\",\"no\",\"fi\",\"bg\",\"he\",\"ca\",\"hi\",\"lt\",\"bn\",\"et\",\"hr\",\"lv\",\"ml\",\"az\",\"ka\",\"is\",\"hy\",\"ne\",\"mk\",\"kk\",\"mr\",\"be\",\"kn\",\"mn\",\"km\",\"my\",\"af\",\"gu\"]},\"selected\":{\"id\":\"1260\",\"type\":\"Selection\"},\"selection_policy\":{\"id\":\"1259\",\"type\":\"UnionRenderers\"}},\"id\":\"1233\",\"type\":\"ColumnDataSource\"},{\"attributes\":{\"formatter\":{\"id\":\"1258\",\"type\":\"LogTickFormatter\"},\"ticker\":{\"id\":\"1216\",\"type\":\"LogTicker\"}},\"id\":\"1215\",\"type\":\"LogAxis\"},{\"attributes\":{\"bottom\":{\"value\":0.01},\"fill_color\":{\"value\":\"#980CF3\"},\"line_color\":{\"value\":\"#980CF3\"},\"top\":{\"field\":\"top\"},\"width\":{\"value\":0.5},\"x\":{\"field\":\"x\"}},\"id\":\"1234\",\"type\":\"VBar\"},{\"attributes\":{\"callback\":null,\"factors\":[\"en\",\"ru\",\"zh\",\"fr\",\"de\",\"ja\",\"es\",\"it\",\"pt\",\"pl\",\"nl\",\"ko\",\"id\",\"cs\",\"fa\",\"ro\",\"ar\",\"el\",\"hu\",\"da\",\"uk\",\"no\",\"fi\",\"bg\",\"he\",\"ca\",\"hi\",\"lt\",\"bn\",\"et\",\"hr\",\"lv\",\"ml\",\"az\",\"ka\",\"is\",\"hy\",\"ne\",\"mk\",\"kk\",\"mr\",\"be\",\"kn\",\"mn\",\"km\",\"my\",\"af\",\"gu\"]},\"id\":\"1203\",\"type\":\"FactorRange\"},{\"attributes\":{\"ticker\":{\"id\":\"1212\",\"type\":\"CategoricalTicker\"}},\"id\":\"1214\",\"type\":\"Grid\"},{\"attributes\":{\"bottom_units\":\"screen\",\"fill_alpha\":{\"value\":0.5},\"fill_color\":{\"value\":\"lightgrey\"},\"left_units\":\"screen\",\"level\":\"overlay\",\"line_alpha\":{\"value\":1.0},\"line_color\":{\"value\":\"black\"},\"line_dash\":[4,4],\"line_width\":{\"value\":2},\"render_mode\":\"css\",\"right_units\":\"screen\",\"top_units\":\"screen\"},\"id\":\"1261\",\"type\":\"BoxAnnotation\"},{\"attributes\":{},\"id\":\"1212\",\"type\":\"CategoricalTicker\"},{\"attributes\":{\"bottom\":{\"value\":0.01},\"fill_alpha\":{\"value\":0.1},\"fill_color\":{\"value\":\"#1f77b4\"},\"line_alpha\":{\"value\":0.1},\"line_color\":{\"value\":\"#1f77b4\"},\"top\":{\"field\":\"top\"},\"width\":{\"value\":0.5},\"x\":{\"field\":\"x\"}},\"id\":\"1235\",\"type\":\"VBar\"},{\"attributes\":{\"ticker\":null},\"id\":\"1258\",\"type\":\"LogTickFormatter\"},{\"attributes\":{},\"id\":\"1209\",\"type\":\"LogScale\"},{\"attributes\":{\"overlay\":{\"id\":\"1261\",\"type\":\"BoxAnnotation\"}},\"id\":\"1222\",\"type\":\"BoxZoomTool\"},{\"attributes\":{},\"id\":\"1223\",\"type\":\"SaveTool\"},{\"attributes\":{},\"id\":\"1221\",\"type\":\"WheelZoomTool\"},{\"attributes\":{\"formatter\":{\"id\":\"1256\",\"type\":\"CategoricalTickFormatter\"},\"ticker\":{\"id\":\"1212\",\"type\":\"CategoricalTicker\"}},\"id\":\"1211\",\"type\":\"CategoricalAxis\"},{\"attributes\":{\"data_source\":{\"id\":\"1233\",\"type\":\"ColumnDataSource\"},\"glyph\":{\"id\":\"1234\",\"type\":\"VBar\"},\"hover_glyph\":null,\"muted_glyph\":null,\"nonselection_glyph\":{\"id\":\"1235\",\"type\":\"VBar\"},\"selection_glyph\":null,\"view\":{\"id\":\"1237\",\"type\":\"CDSView\"}},\"id\":\"1236\",\"type\":\"GlyphRenderer\"},{\"attributes\":{},\"id\":\"1207\",\"type\":\"CategoricalScale\"},{\"attributes\":{},\"id\":\"1224\",\"type\":\"ResetTool\"},{\"attributes\":{},\"id\":\"1225\",\"type\":\"HelpTool\"},{\"attributes\":{},\"id\":\"1260\",\"type\":\"Selection\"},{\"attributes\":{\"callback\":null,\"end\":1000000000000,\"start\":10000000},\"id\":\"1205\",\"type\":\"Range1d\"},{\"attributes\":{},\"id\":\"1256\",\"type\":\"CategoricalTickFormatter\"},{\"attributes\":{},\"id\":\"1220\",\"type\":\"PanTool\"},{\"attributes\":{\"active_drag\":\"auto\",\"active_inspect\":\"auto\",\"active_multi\":null,\"active_scroll\":\"auto\",\"active_tap\":\"auto\",\"tools\":[{\"id\":\"1220\",\"type\":\"PanTool\"},{\"id\":\"1221\",\"type\":\"WheelZoomTool\"},{\"id\":\"1222\",\"type\":\"BoxZoomTool\"},{\"id\":\"1223\",\"type\":\"SaveTool\"},{\"id\":\"1224\",\"type\":\"ResetTool\"},{\"id\":\"1225\",\"type\":\"HelpTool\"}]},\"id\":\"1226\",\"type\":\"Toolbar\"},{\"attributes\":{\"num_minor_ticks\":10},\"id\":\"1216\",\"type\":\"LogTicker\"},{\"attributes\":{\"source\":{\"id\":\"1233\",\"type\":\"ColumnDataSource\"}},\"id\":\"1237\",\"type\":\"CDSView\"},{\"attributes\":{\"dimension\":1,\"ticker\":{\"id\":\"1216\",\"type\":\"LogTicker\"}},\"id\":\"1219\",\"type\":\"Grid\"},{\"attributes\":{\"text\":\"Number of tokens by langue\"},\"id\":\"1201\",\"type\":\"Title\"},{\"attributes\":{},\"id\":\"1259\",\"type\":\"UnionRenderers\"}],\"root_ids\":[\"1200\"]},\"title\":\"Bokeh Application\",\"version\":\"1.3.4\"}};\n",
       "  var render_items = [{\"docid\":\"c78d5481-6ce4-42ac-9cf1-d0928aa30fb0\",\"roots\":{\"1200\":\"65715f90-e8a9-4b2e-a0d7-21703a440867\"}}];\n",
       "  root.Bokeh.embed.embed_items_notebook(docs_json, render_items);\n",
       "\n",
       "  }\n",
       "  if (root.Bokeh !== undefined) {\n",
       "    embed_document(root);\n",
       "  } else {\n",
       "    var attempts = 0;\n",
       "    var timer = setInterval(function(root) {\n",
       "      if (root.Bokeh !== undefined) {\n",
       "        embed_document(root);\n",
       "        clearInterval(timer);\n",
       "      }\n",
       "      attempts++;\n",
       "      if (attempts > 100) {\n",
       "        console.log(\"Bokeh: ERROR: Unable to run BokehJS code because BokehJS library is missing\");\n",
       "        clearInterval(timer);\n",
       "      }\n",
       "    }, 10, root)\n",
       "  }\n",
       "})(window);"
      ],
      "application/vnd.bokehjs_exec.v0+json": ""
     },
     "metadata": {
      "application/vnd.bokehjs_exec.v0+json": {
       "id": "1200"
      }
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "output_notebook()\n",
    "p = figure(x_range=language_sorted,y_range=(10**7,10**12), plot_height=500,plot_width=900,title='Number of tokens by langue',\n",
    "           y_axis_type=\"log\")\n",
    "\n",
    "p.vbar(x=language_sorted, top=number_tokens, bottom = 0.01, width=0.5, color = '#980CF3')\n",
    "show(p)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "ccall",
   "language": "python",
   "name": "ccall"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> plot.py <==
#!/usr/bin/python
# -*- coding: utf-8 -*-

import json
import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

from matplotlib import ticker
from pathlib import Path


mpl.rcParams.update({'figure.titlesize': 'medium'})
mpl.rcParams.update({'axes.titlesize': 'medium'})
mpl.rcParams.update({'font.size': 8})
mpl.rcParams.update({'font.family': 'Times New Roman'})

mpl.rcParams.update({'axes.grid': True})
mpl.rcParams.update({'axes.axisbelow': True})

mpl.rcParams.update({'axes.edgecolor': 'black'})
mpl.rcParams.update({'axes.linewidth': 0.5})
mpl.rcParams.update({'axes.labelcolor': 'black'})

mpl.rcParams.update({'xtick.direction': 'in'})
mpl.rcParams.update({'ytick.direction': 'in'})

mpl.rcParams.update({'xtick.major.size': 2})
mpl.rcParams.update({'ytick.major.size': 2})
mpl.rcParams.update({'xtick.minor.size': 0})
mpl.rcParams.update({'ytick.minor.size': 0})

mpl.rcParams.update({'grid.color': '#eeeeee'})
mpl.rcParams.update({'grid.linestyle': '-'})
#mpl.rcParams.update({'grid.linestyle': ''})

mpl.rcParams.update({'legend.numpoints': 1})
mpl.rcParams.update({'legend.fontsize': "medium"})
mpl.rcParams.update({'legend.frameon': True})

mpl.rcParams.update({'lines.markerfacecolor': 'black'})
mpl.rcParams.update({'lines.markeredgewidth': 1})
mpl.rcParams.update({'lines.markersize': 4})

orange    = '#E24A33'
purple    = '#7A68A6'
blue      = '#348ABD'
turquoise = '#188487'
red       = '#A60628'
pink      = '#CF4457'
green     = '#467821'
gray      = '#969696'

colors = [blue, red, pink, green, gray, turquoise, orange, purple]

lg = ["en", "ru", "zh", "fr", "de", "ja", "es", "it", "pt", "pl", "nl", "ko", "id", "cs", "fa", "ro", "ar", "el", "hu", "da", "uk", "no", "fi", "bg", "he", "ca", "hi", "lt", "bn", "et", "hr", "lv", "ml", "az", "ka", "is", "hy", "ne", "mk", "kk", "mr", "be", "kn", "mn", "km", "my", "af", "gu"]
n_tok = [532368.4, 101142.9, 92372.8, 58427.8, 58195.0, 54883.3, 54791.8, 29380.7, 23875.0, 16661.0, 15946.0, 7589.9, 6123.7, 5690.9, 5440.8, 3847.8, 3777.5, 3281.8, 3271.6, 2974.0, 2671.9, 2145.4, 2089.0, 1834.9, 1470.4, 1230.1, 1165.3, 780.7, 708.5, 537.7, 515.2, 440.4, 327.8, 232.3, 176.6, 173.2, 152.3, 147.0, 136.6, 134.3, 130.6, 124.7, 95.6, 91.0, 87.5, 79.5, 73.0, 71.6]

lg = lg[:25]
n_tok = n_tok[:25]

fig = plt.figure(figsize=(7.5, 2))
ax = plt.subplot(111)

#for i in range(len(lg)):
#    plt.plot([i, i], [1, 1e6*n_tok[i]], '-', color=blue, lw=1)
plt.bar(np.arange(len(lg)), 1e6 * np.asarray(n_tok), color=blue, lw=0, width=0.5, align='center', bottom=1)

ax.set_yscale('log')
ax.set_xlim(-0.5, len(lg)-0.5)
ax.set_ylim(1e8, 1e12)
ax.set_xticks(np.arange(len(lg)))
ax.set_xticklabels(lg)
ax.set_xlabel('Language')
ax.set_ylabel('Number of tokens')

plt.savefig('ccnet_stats.pdf', bbox_inches='tight')

lg = ["en", "ru", "de", "ja", "fr", "zh", "es", "it", "pt", "pl", "nl", "id", "cs", "ko", "fa", "hu", "ar", "ro", "da", "el", "uk", "fi", "no", "bg", "he", "ca", "lt", "et", "hi", "hr", "bn", "lv", "az", "ka", "ml", "is", "kk", "hy", "be", "mk", "mr", "mn", "my", "ne", "kn", "af", "gu", "km"]
n_tok = [32109.8, 7718.0, 4249.3, 4091.8, 3540.1, 3080.5, 3048.3, 1637.4, 1488.9, 1299.8, 1214.3, 488.9, 444.8, 361.0, 282.1, 249.9, 248.7, 222.0, 209.6, 201.5, 199.2, 191.9, 158.8, 129.8, 124.1, 71.0, 63.9, 56.7, 52.2, 40.1, 38.4, 33.9, 21.3, 16.7, 13.5, 13.1, 11.7, 11.0, 9.7, 8.7, 8.1, 6.8, 6.7, 6.3, 5.7, 5.4, 4.7, 2.1]

lg = lg[:25]
n_tok = n_tok[:25]

fig = plt.figure(figsize=(7.5, 2))
ax = plt.subplot(111)

#for i in range(len(lg)):
#    plt.plot([i, i], [1, 1e6*n_tok[i]], '-', color=blue, lw=1)
plt.bar(np.arange(len(lg)), 1e6 * np.asarray(n_tok), color=blue, lw=0, width=0.5, align='center', bottom=1)

ax.set_yscale('log')
ax.set_xlim(-0.5, len(lg) - 0.5)
ax.set_ylim(1e7, 1e11)
ax.set_xticks(np.arange(len(lg)))
ax.set_xticklabels(lg)

plt.ylabel('Percentage of data')
ax.yaxis.set_major_formatter(ticker.PercentFormatter(1, decimals=0))
plt.savefig('ccnet_stats2.pdf', bbox_inches='tight')


lg = ["en", "ru", "de", "fr", "es", "ja", "zh", "it", "pt", "nl", "pl", "cs", "id", "fa", "ar", "ko", "el", "hu", "ro", "da", "fi", "uk", "no", "bg", "he", "ca", "lt", "hi", "et", "bn", "lv", "hr", "az", "ka", "is", "hy", "ml", "mk", "kk", "ne", "be", "my", "mn", "mr", "kn", "gu", "km", "af"]
n_tok = [706583.3, 167322.8, 105424.7, 86176.1, 82991.3, 53880.2, 46264.4, 45080.0, 37304.8, 31634.8, 31242.2, 11139.6, 9727.8, 7200.7, 7131.9, 5706.7, 5681.2, 5643.1, 5187.4, 4410.7, 4117.5, 4100.1, 3267.5, 3001.6, 2165.8, 2017.8, 1484.6, 1369.7, 1043.3, 941.6, 846.0, 821.8, 507.6, 368.4, 346.2, 308.7, 292.1, 268.4, 208.7, 184.6, 176.0, 170.8, 161.8, 151.8, 112.6, 98.3, 85.2, 73.2]

lg = lg[:25]
n_tok = n_tok[:25]

fig = plt.figure(figsize=(7.5, 2))
ax = plt.subplot(111)

#for i in range(len(lg)):
#    plt.plot([i, i], [1, 1e3*n_tok[i]], '-', color=blue, lw=1)
plt.bar(np.arange(len(lg)), 1e3 * np.asarray(n_tok), color=blue, lw=0, width=0.5, align='center', bottom=1)

ax.set_yscale('log')
ax.set_xlim(-0.5, len(lg)-0.5)
ax.set_ylim(1e6, 1e10)
ax.set_xticks(np.arange(len(lg)))
ax.set_xticklabels(lg)

plt.savefig('ccnet_stats3.pdf', bbox_inches='tight')


def plot_dedup():
    n_shards = 1600
    x = [0, 1, 2, 5, 10, 20, 50, 100]
    # We could display the x absciss as a percentage of the original results
    x = np.array(x) / n_shards

    y = [9289224709, 3937054375, 3678947660, 3367888394,
         3112884624, 2897532287, 2804551460, 2727508827]
    y = np.array(y) / max(y)

    plt.figure(figsize=(3.4, 2))
    ax = plt.subplot(111)
    # plt.bar(stats.keys(), stats.values(), color=blue)
    plt.xlabel('Percentage of hashes')
    plt.xscale('log')
    # plt.xticks([1, 2, 5, 10, 20, 50, 100], [1, 2, 5, 10, 20, 50, 100])
    plt.xticks(np.array([1, 2, 5, 10, 20, 50, 100]) / 1000)
    ax.xaxis.set_major_formatter(ticker.PercentFormatter(1, decimals=1))
    # plt.xlim(0.01, 0.1)

    plt.ylabel('Percentage of data')
    plt.ylim(0, 0.5)
    plt.grid(b=True, which='both')
    ax.yaxis.set_major_formatter(ticker.PercentFormatter(1, decimals=0))

    plt.plot(x[1:], y[1:], 'o-', color=blue, mec=blue, mfc='white')
    plt.savefig("figures/shard_for_dedup.pdf", bbox_inches="tight")


def plot_dedup_ram():
    n_shards = 1600
    x = [0, 1, 2, 5, 10, 20, 50, 100]
    # We could display the x absciss as a percentage of the original results
    x = np.array(x) / n_shards
    ram = [0.1, 2.94, 4.12, 6.66, 11.12, 20.20, 38.58, 75.34]

    plt.figure(figsize=(3.4, 2))
    ax = plt.subplot(111)
    # plt.bar(stats.keys(), stats.values(), color=blue)
    plt.xlabel('Percentage of hashes')
    plt.xscale('log')
    # plt.xticks([1, 2, 5, 10, 20, 50, 100], [1, 2, 5, 10, 20, 50, 100])
    plt.xticks(np.array([1, 2, 5, 10, 20, 50, 100]) / 1000)
    ax.xaxis.set_major_formatter(ticker.PercentFormatter(1, decimals=1))

    plt.ylabel('RAM usage')
    plt.grid(b=True, which='both')
    ax.yaxis.set_major_formatter(ticker.StrMethodFormatter("{x:.0f}Gb"))
    plt.ylim(0, 80)

    plt.plot(x[1:], ram[1:], 'o-', color=red, mec=red, mfc='white')
    plt.savefig("figures/shard_for_dedup_ram.pdf", bbox_inches="tight")


plot_dedup()
plot_dedup_ram()


def plot_hist(langs, max_pp=2000, step=20):
    histograms = pd.read_csv('histograms_2019-09.csv')
    histograms.set_index("pp", inplace=True)

    cutoffs = pd.read_csv("cutoff.csv")
    cutoffs = {lang: (cutoffs[lang][30], cutoffs[lang][60]) for lang in langs}
    # The 2019-09 dump was split with an en-LM trained with Moses,
    # while cutoff.csv uses a more recent LM with Sentence Piece.
    cutoffs["en"] = [750, 1300]

    # cut the tail and smooth the distribution
    hist = histograms.loc[histograms.index < max_pp].rolling(step).mean()

    plt.figure(figsize=(3.4, 2))
    ax = plt.subplot(111)
    plt.xlabel('Perplexity')
    plt.ylabel('Percentage of corpus (in chars)')

    for i, (lang, color) in enumerate(zip(langs, colors)):
        z = i + 10
        ax.yaxis.set_major_formatter(ticker.PercentFormatter(1, decimals=2))
        plt.plot(hist.index, hist[lang], color=color, label=lang, zorder=z)
        x = [c for c in cutoffs[lang]]
        y = [hist[lang][c] if c < max_pp else 0 for c in cutoffs[lang]]
        plt.vlines(x, 0, y, colors=color, linestyles="dashed", linewidths=0.5, zorder=z)
    ax.legend()
    plt.savefig("figures/ppl_hist.png", bbox_inches="tight")
    plt.savefig("figures/ppl_hist.pdf", bbox_inches="tight")


plot_hist(["en", "gu"], max_pp=2000)


def plot_confusion():
    matrix = json.loads(Path("confusion_matrix.json").read_text())
    langs = matrix.keys()
    most_confused = [max(matrix[l], key=lambda o: 0 if o == l else matrix[l][o]) for l in langs]
    count_before = [sum(matrix[o].get(l, 0) for o in langs) for l in langs]
    count_after = [sum(matrix[l].values()) for l in langs]
    df = pd.DataFrame(dict(
        lang=list(langs),
        most_confused=most_confused,
        count_before=count_before,
        count_after=count_after
    ))

    df["boost"] = df["count_after"] / df["count_before"]
    df["boost"] *= df["count_before"] > 20
    df = df.sort_values(by="boost", ascending=False)
    print(df.head(20))
    df = df.loc[df["count_before"] > 25]
    # df = df.loc[df["count_after"] < 1e4]
    df = df.loc[df["count_after"] > 30]
    plt.figure(figsize=(3.5, 2))
    # plt.figure(figsize=(3.4, 2))
    ax = plt.subplot(111)
    plt.xlabel('Documents (dedup → LID)')
    plt.ylabel('Documents ratio\n (LID → dedup) ⁄ (dedup → LID)')
    ax.set_xscale('log')
    ax.set_yscale('log')
    ax.yaxis.set_major_formatter(ticker.StrMethodFormatter("{x:.1f}"))
    ax.yaxis.set_minor_formatter(ticker.StrMethodFormatter(""))

    plt.grid(b=True, which='both')

    # Stats are evaluated over 1% of the data.
    df["count_after"] = 100 * df["count_after"]
    plt.scatter(df["count_after"], df["boost"], marker=".")
    # for (x, y, l) in zip(df["count_after"], df["boost"], df["lang"]):
    #     if 0.9 < y <= 1.5 and x < 9e8:
    #         # Skip labels for the overcrowded part of the graph.
    #         continue
    #     offset = (2, 2)
    #     # Manual offset for some overlapping languages.
    #     if l in ("mg", "la", "gd", "sah"):
    #         offset = (2, -4)
    #     ax.annotate(l, xy=(x, y), xytext=offset, textcoords='offset points')
    yticks = [0.9, 1, 1.2, 1.5, 2, 3, 5]
    plt.ylim(0.8, 5)
    plt.yticks(yticks)
    plt.savefig("figures/lid_exp.png", bbox_inches="tight")
    plt.savefig("figures/lid_exp.pdf", bbox_inches="tight")


plot_confusion()


exit(0)

plt.figure(figsize=(3.29, 1.2))
ax = plt.subplot(111)

#plt.bar([0, 1, 2, 3], [18.6, 18.5, 18.4, 18.2], color=(green, blue, blue, blue), lw=0, width=0.8, align='center')
plt.bar([0, 1, 2, 3, 4, 5, 6], [18.78, 18.6, 18.5, 18.4, 18.24, 18.2, 18.03],
        color=(gray, green, gray, gray, gray, blue, gray), lw=0, width=0.6, align='center')

ax.set_xlim([-0.5, 6.5])
ax.set_ylim([17, 19])
#plt.xticks([0, 1, 2, 3, 4, 5, 6], ['Half\nFF', 'Baseline', 'Head', 'Sublayer', 'Head+\nSublayer', 'Layer', 'Head+\nLayer'])
ax.set_xticks([0, 1, 2, 3, 4, 5, 6])
ax.set_xticklabels(['Half\nFFN', 'Baseline', 'Head', 'Sublayer', 'Head+\nSublayer', 'Layer', 'Head+\nLayer'])
ax.set_yticks([17, 18, 19])

ax.set_title("Structured Dropout")
ax.set_ylabel("Perplexity")

plt.text(-0.04, 18.58, '18.8', horizontalalignment='center', color='white', fontsize=8)
plt.text(0.96, 18.4, '18.6', horizontalalignment='center', color='white', fontsize=8)
plt.text(1.96, 18.3, '18.5', horizontalalignment='center', color='white', fontsize=8)
plt.text(2.96, 18.2, '18.4', horizontalalignment='center', color='white', fontsize=8)
plt.text(3.96, 18.04, '18.2', horizontalalignment='center', color='white', fontsize=8)
plt.text(4.96, 18.0, '18.2', horizontalalignment='center', color='white', fontsize=8)
plt.text(5.96, 17.83, '18.0', horizontalalignment='center', color='white', fontsize=8)

plt.savefig('layerdrop_type.pdf', bbox_inches='tight')

# does it matter what you drop?
# order: last 8, first 8, every other, search for, data driven

plt.figure(figsize=(2.35, 1.2))
ax = plt.subplot(111)

plt.bar([0, 1, 2, 3, 4], [29.37, 26.06, 19.75, 19.59, 19.51],
        color=(gray, gray, blue, gray, gray), width=0.6, linewidth=0, align='center')

ax.set_xlim([-0.5, 4.5])
ax.set_ylim([16, 30])
ax.set_xticks([0, 1, 2, 3, 4])
ax.set_xticklabels(['Last\n8', 'First\n8', 'Every\nother', 'Search\nfor 8', 'Data\ndriven'])
ax.set_yticks([16, 18, 20, 22, 24, 26, 28, 30])
ax.set_title('Sub-selection Techniques')
ax.set_ylabel('Perplexity')

plt.text(0, 27.97, '29.3', horizontalalignment='center', color='white', fontsize=8)
plt.text(1, 24.66, '26.1', horizontalalignment='center', color='white', fontsize=8)
plt.text(1.96, 18.35, '19.7', horizontalalignment='center', color='white', fontsize=8)
plt.text(2.96, 18.19, '19.6', horizontalalignment='center', color='white', fontsize=8)
plt.text(3.96, 18.11, '19.5', horizontalalignment='center', color='white', fontsize=8)

plt.savefig('layerdrop_what_drop.pdf', bbox_inches='tight')

# WHICH LAYERS ARE IMPORTANT
# ablation question: which layers are most important for performance
# x-axis: layers in language model
# y-axis: perplexity of KEEPING this layer from averaging 10 different experiments pruning to 8 layers
# e.g. the lower perplexity layers are more important to keep
# validation set

plt.figure(figsize=(4, 0.25))
ax = plt.subplot(111)

#m_lm = [20.93, 21.4, 21.61, 20.92, 20.32, 20.22, 20.42, 20.62, 20.82, 20.41, 21.02, 20.21, 20.53, 20.54, 21.83, 21.91]
m_lm = [21.33, 21.52, 21.48, 20.52, 20.24, 20.12, 20.52, 20.42, 20.56, 20.41, 20.42, 20.21, 20.53, 20.93, 21.92, 22.01]
m_lm = np.reshape(m_lm, (1, -1))

cmap = mpl.colors.LinearSegmentedColormap.from_list("", ["white", blue])
ax.matshow(m_lm, aspect="auto", alpha=0.8, cmap=cmap)
ax.set_yticks([])
ax.set_xticks(np.arange(.0, 16, 1))
ax.set_xticklabels([0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15])

import math
for i in range(16):
    plt.text(i-0.35, 0.1, math.floor(10*m_lm[0][i])/10., fontsize=6)

plt.savefig('layerdrop_importance_layers.pdf', bbox_inches='tight')

plt.figure(figsize=(3.2, 1.4))
ax = plt.subplot(111)

m_lm = [21.33, 21.52, 21.48, 20.52, 20.24, 20.12, 20.52, 20.42, 20.56, 20.41, 20.42, 20.21, 20.53, 20.93, 21.92, 22.01]

for i in range(16):
    plt.plot([i, i], [0, m_lm[i]], '-', color=blue)
plt.plot(np.arange(0, 16), m_lm, 'o', color=blue, mfc='white', mec=blue)
plt.xlim([-1, 16])
plt.ylim([19.5, 22.5])
plt.xticks(np.arange(0, 16))
plt.yticks([20, 20.5, 21, 21.5, 22], [20, '', 21, '', 22])
plt.ylabel('Perplexity')
plt.xlabel('Layer number')
plt.savefig('layerdrop_importance_layers.pdf', bbox_inches='tight')

# RELATIONSHIP BETWEEN TRAIN AND TEST
# ablation question: what's the relationship between training time layer drop
# and test time pruning?
# x: amount of layers pruned
# each of the value bins: training time what layer drop the model was trained with
# test time, if you prune to the number of layers, what performance do you have
# validation set, wikitext 103
plt.figure(figsize=(2.2, 1.4))
ax = plt.subplot(111)

x = [1/16., 2/16., 4/16., 6/16., 8/16.] #, 10/16., 12/16.]
values_05 = [18.32, 18.49, 18.64, 18.96, 19.59] #, 20.86, 24.64]
values_04 = [18.32, 18.45, 18.72, 19.21, 19.94] #, 21.94, 30.32]
values_03 = [18.34, 18.44, 18.85, 19.45, 20.54] #, 24.92, 39.23]
values_02 = [18.20, 18.32, 18.70, 19.35, 20.62] #, 25.21, 44.10]
values_01 = [18.19, 18.36, 18.89, 19.52, 21.21] #, 25.99, 45.32]

#uniform_data = np.array([values_05, values_04, values_03, values_02, values_01])
#ax = plt.matshow(uniform_data, cmap="Blues")

plt.xlim(0, 0.6)
plt.ylim(18, 21.5)
plt.yticks([18.5, 19, 19.5, 20, 20.5, 21])

plt.text(0.52, 19.59, '0.5')
plt.text(0.52, 19.94, '0.4')
#plt.text(0.52, 20.4, '0.3')
plt.text(0.52, 20.62, '0.2')
plt.text(0.52, 21.21, '0.1')
ax.set_xlabel('Percentage of pruned layers')
plt.ylabel('Perplexity')

cmap = mpl.colors.LinearSegmentedColormap.from_list("", [blue, orange])

plt.plot(x, values_01, '-o', color=cmap(0), mfc='white', mec=cmap(0), label='Train drop rate=0.1')
plt.plot(x, values_02, '-o', color=cmap(0.25), mfc='white', mec=cmap(0.25), label='Train drop rate=0.2')
#plt.plot(x, values_03, '-o', color=cmap(0.5), mfc='white', mec=cmap(0.5), label='Train drop rate=0.3')
plt.plot(x, values_04, '-o', color=cmap(0.75), mfc='white', mec=cmap(0.75), label='Train drop rate=0.4')
plt.plot(x, values_05, '-o', color=cmap(1.0), mfc='white', mec=cmap(1.0), label='Train drop rate=0.5')

legend = ax.legend(loc='upper left', handletextpad=0.5, handlelength=1, fontsize='small')
legend.get_frame().set_facecolor('w')
legend.get_frame().set_linewidth(0.5)

plt.savefig('layerdrop_train_test.pdf', bbox_inches='tight')

plt.figure(figsize=(6.2, 1.2))
plt.subplots_adjust(wspace=0.4)

# MNLI
ax = plt.subplot(131)
plt.plot([0, 6, 9], [84.7, 82.3, 78.5], '-o', color=cmap(0.0), mec=cmap(0.0), mfc='white')
plt.plot([0, 2, 4, 6, 8, 9], [84.7, 84.3, 83.6, 82.9, 81, 78.6], '-o', color=cmap(0.25), mec=cmap(0.25), mfc='white')
plt.plot([0, 2, 4, 6, 8, 9], [83.7, 83.5, 82.9, 82.1, 80.9, 79], '-o', color=cmap(1.0), mec=cmap(1.0), mfc='white')

plt.title('MNLI')
ax.set_xlabel('Percentage of pruned layers')
ax.set_ylabel('Accuracy')

ax.set_xlim([-0.3, 9.3])
ax.set_xticks([0, 6, 9])
ax.set_xticklabels([0, 50, 75])

# SST2
ax = plt.subplot(132)
plt.plot([0, 6, 9], [93.2, 91.1, 90.8], '-o', color=cmap(0), mfc='white', mec=cmap(0), label='Train drop rate=0.1')
plt.plot([0, 2, 4, 6, 8, 9], [93.6, 93.2, 93.2, 92.5, 91.7, 90.5], '-o', color=cmap(0.25), mfc='white', mec=cmap(0.25), label='Train drop rate=0.2')
plt.plot([0, 2, 4, 6, 8, 9], [92.3, 92.2, 91.5, 91.3, 91.2, 90.7], '-o', color=cmap(1.0), mfc='white', mec=cmap(1.0), label='Train drop rate=0.5')

plt.title('SST2')
ax.set_xlabel('Percentage of pruned layers')
ax.set_ylabel('Accuracy')

ax.set_xlim([-0.3, 9.3])
ax.set_xticks([0, 6, 9])
ax.set_xticklabels([0, 50, 75])

### Legend
legend = ax.legend(loc='upper center', bbox_to_anchor=(0.5, -0.4), ncol=3, handletextpad=0.5, columnspacing=2, handlelength=1)
legend.get_frame().set_facecolor('w')
legend.get_frame().set_linewidth(0.5)

### QNLI
ax = plt.subplot(133)
plt.plot([0, 6, 9], [91.9, 89.0, 85.6], '-o', color=cmap(0), mfc='white', mec=cmap(0))
plt.plot([0, 2, 4, 6, 8, 9], [91.3, 90.9, 90.8, 89.4, 88, 86], '-o', color=cmap(0.25), mfc='white', mec=cmap(0.25))
plt.plot([0, 2, 4, 6, 8, 9], [90.8, 90.5, 90, 89.3, 88.2, 86.1], '-o', color=cmap(1.0), mfc='white', mec=cmap(1.0))

ax.set_title('QNLI')
ax.set_xlabel('Percentage of pruned layers')
ax.set_ylabel('Accuracy')

ax.set_xlim([-0.3, 9.3])
ax.set_xticks([0, 6, 9])
ax.set_xticklabels([0, 50, 75])

plt.savefig('layerdrop_train_test_bert.pdf', bbox_inches='tight')

